Connecting Supersymmetry to Non-Supersymmetric theories: the Gross-Neveu-Yukawa example

We construct a generalized Lagrangian that unifies the Gross-Neveu-Yukawa, Nambu-Jona-Lasinio-Yukawa, and Wess-Zumino models, allowing for arbitrary scalar and fermion flavors in $D$-dimensional regularization. This framework clarifies how emergent supersymmetry arises at critical points and reveals structural connections between these theories. The unified formulation provides additional supersymmetry Ward identities that simplify loop calculations, even for non-supersymmetric models. As an application, we show how this technique can reduce the computational cost of determining anomalous dimensions of twist-two operators.

==> anc/aux.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Wolfram 14.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       154,          7]
NotebookDataLength[    100560,       2712]
NotebookOptionsPosition[     96171,       2625]
NotebookOutlinePosition[     96565,       2641]
CellTagsIndexPosition[     96522,       2638]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[TextData[{
 "Emergent SUSY from the ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       SubscriptBox[
        StyleBox["L", "TI"], "gen"], TraditionalForm], "errors" -> {}, 
     "input" -> "\\mathcal{L}_{\\text{gen}}", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "21f51ade-7714-4bd6-8e27-c2e97a27bf64"]
}], "Section",
 CellChangeTimes->{{3.984949983310253*^9, 
  3.984950059414693*^9}},ExpressionUUID->"9d5915e2-4ad4-4256-9b8a-\
d112bb162c52"],

Cell[CellGroupData[{

Cell["RG coefficients", "Subsection",
 CellChangeTimes->{{3.984950137022793*^9, 
  3.984950143180575*^9}},ExpressionUUID->"7cdf4d3e-01dd-4129-8172-\
6a9315c17360"],

Cell[BoxData[
 RowBox[{" ", 
  RowBox[{
   RowBox[{
    RowBox[{"gammaquaqua", "=", "\n", 
     RowBox[{"(", 
      RowBox[{
       FractionBox["1", "384"], " ", "a", " ", "ns", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", 
          RowBox[{"(", 
           RowBox[{"48", "-", 
            RowBox[{"33", " ", 
             SuperscriptBox["lambda", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", "ns"}], ")"}]}], "+", 
            RowBox[{"19", " ", 
             SuperscriptBox["lambda", "3"], " ", 
             RowBox[{"(", 
              RowBox[{"16", "+", 
               RowBox[{"10", " ", "ns"}], "+", 
               SuperscriptBox["ns", "2"]}], ")"}]}]}], ")"}]}], "-", 
         RowBox[{"4", " ", 
          SuperscriptBox["a", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"36", " ", 
             SuperscriptBox["nf", "2"]}], "-", 
            RowBox[{"6", " ", "nf", " ", 
             RowBox[{"(", 
              RowBox[{"20", "+", 
               RowBox[{"27", " ", "ns"}]}], ")"}]}], "+", 
            RowBox[{"4", " ", "lambda", " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", "ns"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"272", "+", 
               RowBox[{"174", " ", "nf"}], "+", 
               RowBox[{"7", " ", "ns"}], "-", 
               RowBox[{"96", " ", "z3"}]}], ")"}]}], "+", 
            RowBox[{"576", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "z3"}], ")"}]}], "-", 
            RowBox[{"24", " ", "ns", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "31"}], "+", 
               RowBox[{"36", " ", "z3"}]}], ")"}]}], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox["ns", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "41"}], "+", 
               RowBox[{"48", " ", "z3"}]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{"4", " ", "a", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"96", " ", "lambda", " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", "ns"}], ")"}]}], "-", 
            RowBox[{"12", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"6", " ", "nf"}], "+", "ns"}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["lambda", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", "ns"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "728"}], "+", 
               RowBox[{"168", " ", "nf"}], "+", 
               RowBox[{"87", " ", "ns"}], "+", 
               RowBox[{"288", " ", "z3"}], "-", 
               RowBox[{"72", " ", "ns", " ", "z3"}]}], ")"}]}]}], ")"}]}], 
         "+", 
         RowBox[{
          SuperscriptBox["a", "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "32"}], " ", 
             SuperscriptBox["nf", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"32", "+", 
               RowBox[{"41", " ", "ns"}]}], ")"}]}], "+", 
            RowBox[{"24", " ", 
             SuperscriptBox["nf", "3"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "3"}], "+", 
               RowBox[{"16", " ", "z3"}]}], ")"}]}], "+", 
            RowBox[{"4", " ", "nf", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox["ns", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "533"}], "+", 
                  RowBox[{"600", " ", "z3"}], "-", 
                  RowBox[{"144", " ", "z4"}]}], ")"}]}], "+", 
               RowBox[{"32", " ", 
                RowBox[{"(", 
                 RowBox[{"13", "+", 
                  RowBox[{"24", " ", "z3"}], "-", 
                  RowBox[{"54", " ", "z4"}]}], ")"}]}], "+", 
               RowBox[{"ns", " ", 
                RowBox[{"(", 
                 RowBox[{"952", "-", 
                  RowBox[{"3936", " ", "z3"}], "+", 
                  RowBox[{"1440", " ", "z4"}]}], ")"}]}]}], ")"}]}], "-", 
            RowBox[{"16", " ", 
             SuperscriptBox["ns", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"493", "+", 
               RowBox[{"24", " ", "z3"}], "+", 
               RowBox[{"648", " ", "z4"}], "-", 
               RowBox[{"1920", " ", "z5"}]}], ")"}]}], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox["ns", "3"], " ", 
             RowBox[{"(", 
              RowBox[{"545", "+", 
               RowBox[{"256", " ", "z3"}], "+", 
               RowBox[{"192", " ", "z4"}], "-", 
               RowBox[{"1280", " ", "z5"}]}], ")"}]}], "+", 
            RowBox[{"1024", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "11"}], "+", 
               RowBox[{"3", " ", "z3"}], "-", 
               RowBox[{"27", " ", "z4"}], "+", 
               RowBox[{"60", " ", "z5"}]}], ")"}]}], "-", 
            RowBox[{"192", " ", "ns", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "161"}], "+", 
               RowBox[{"54", " ", "z3"}], "-", 
               RowBox[{"180", " ", "z4"}], "+", 
               RowBox[{"480", " ", "z5"}]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
      ")"}]}], ";"}], "\n", "\[IndentingNewLine]", " ", "\n", 
   RowBox[{
    RowBox[{"gammaphiphi", "=", "\n", "     ", 
     RowBox[{"(", "   ", 
      RowBox[{
       FractionBox["1", "192"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"192", " ", "a", " ", "nf"}], "+", 
         RowBox[{"48", " ", 
          SuperscriptBox["lambda", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", "ns"}], ")"}]}], "+", 
         RowBox[{"480", " ", 
          SuperscriptBox["a", "2"], " ", "lambda", " ", "nf", " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", "ns"}], ")"}]}], "-", 
         RowBox[{"180", " ", "a", " ", 
          SuperscriptBox["lambda", "2"], " ", "nf", " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", "ns"}], ")"}]}], "-", 
         RowBox[{"96", " ", 
          SuperscriptBox["a", "2"], " ", "nf", " ", 
          RowBox[{"(", 
           RowBox[{"4", "+", "ns"}], ")"}]}], "-", 
         RowBox[{"12", " ", 
          SuperscriptBox["lambda", "3"], " ", 
          RowBox[{"(", 
           RowBox[{"16", "+", 
            RowBox[{"10", " ", "ns"}], "+", 
            SuperscriptBox["ns", "2"]}], ")"}]}], "+", 
         RowBox[{"16", " ", "a", " ", 
          SuperscriptBox["lambda", "3"], " ", "nf", " ", 
          RowBox[{"(", 
           RowBox[{"16", "+", 
            RowBox[{"10", " ", "ns"}], "+", 
            SuperscriptBox["ns", "2"]}], ")"}]}], "-", 
         RowBox[{"15", " ", 
          SuperscriptBox["lambda", "4"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "200"}], "-", 
            RowBox[{"136", " ", "ns"}], "-", 
            RowBox[{"16", " ", 
             SuperscriptBox["ns", "2"]}], "+", 
            SuperscriptBox["ns", "3"]}], ")"}]}], "+", 
         RowBox[{"12", " ", 
          SuperscriptBox["a", "3"], " ", "nf", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", " ", "nf", " ", 
             RowBox[{"(", 
              RowBox[{"18", "+", 
               RowBox[{"7", " ", "ns"}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["ns", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"53", "-", 
               RowBox[{"48", " ", "z3"}]}], ")"}]}], "+", 
            RowBox[{"64", " ", 
             RowBox[{"(", 
              RowBox[{"4", "-", 
               RowBox[{"3", " ", "z3"}]}], ")"}]}], "+", 
            RowBox[{"288", " ", "ns", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "z3"}], ")"}]}]}], ")"}]}], "-", 
         RowBox[{"32", " ", 
          SuperscriptBox["a", "3"], " ", "lambda", " ", "nf", " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", "ns"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"224", "+", 
            RowBox[{"38", " ", "nf"}], "+", 
            RowBox[{"25", " ", "ns"}], "-", 
            RowBox[{"48", " ", "z3"}]}], ")"}]}], "-", 
         RowBox[{"8", " ", 
          SuperscriptBox["a", "2"], " ", 
          SuperscriptBox["lambda", "2"], " ", "nf", " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", "ns"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"468", "+", 
            RowBox[{"3", " ", "nf"}], "-", 
            RowBox[{"432", " ", "z3"}], "+", 
            RowBox[{"4", " ", "ns", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "26"}], "+", 
               RowBox[{"27", " ", "z3"}]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{"8", " ", 
          SuperscriptBox["a", "4"], " ", "nf", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["nf", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"196", "-", 
               RowBox[{"192", " ", "z3"}], "+", 
               RowBox[{"ns", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "95"}], "+", 
                  RowBox[{"48", " ", "z3"}]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{"2", " ", "nf", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox["ns", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "53"}], "+", 
                  RowBox[{"12", " ", "z3"}], "-", 
                  RowBox[{"36", " ", "z4"}]}], ")"}]}], "-", 
               RowBox[{"40", " ", "ns", " ", 
                RowBox[{"(", 
                 RowBox[{"7", "+", 
                  RowBox[{"3", " ", "z3"}], "-", 
                  RowBox[{"9", " ", "z4"}]}], ")"}]}], "-", 
               RowBox[{"16", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "34"}], "+", 
                  RowBox[{"33", " ", "z3"}], "+", 
                  RowBox[{"27", " ", "z4"}]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{"4", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "4"}], " ", 
                SuperscriptBox["ns", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"44", "+", 
                  RowBox[{"18", " ", "z3"}], "+", 
                  RowBox[{"81", " ", "z4"}], "-", 
                  RowBox[{"240", " ", "z5"}]}], ")"}]}], "+", 
               RowBox[{"3", " ", 
                SuperscriptBox["ns", "3"], " ", 
                RowBox[{"(", 
                 RowBox[{"13", "+", 
                  RowBox[{"13", " ", "z3"}], "+", 
                  RowBox[{"6", " ", "z4"}], "-", 
                  RowBox[{"40", " ", "z5"}]}], ")"}]}], "+", 
               RowBox[{"16", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "31"}], "+", 
                  RowBox[{"6", " ", "z3"}], "-", 
                  RowBox[{"54", " ", "z4"}], "+", 
                  RowBox[{"120", " ", "z5"}]}], ")"}]}], "-", 
               RowBox[{"12", " ", "ns", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "89"}], "+", 
                  RowBox[{"36", " ", "z3"}], "-", 
                  RowBox[{"90", " ", "z4"}], "+", 
                  RowBox[{"240", " ", "z5"}]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}]}], ")"}]}], ")"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"gammaquaquaphi", " ", "=", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"a", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "ns"}], ")"}]}], "+", 
       RowBox[{"a", " ", "lambda", " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", "ns"}], ")"}]}], "+", 
       RowBox[{"a", " ", 
        SuperscriptBox["lambda", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["23", "4"]}], "-", 
          FractionBox[
           RowBox[{"7", " ", "ns"}], "2"], "-", 
          FractionBox[
           RowBox[{"5", " ", 
            SuperscriptBox["ns", "2"]}], "16"]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["a", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"8", "+", 
          RowBox[{"2", " ", "nf"}], "-", 
          RowBox[{"8", " ", "ns"}], "-", 
          RowBox[{"nf", " ", "ns"}], "+", 
          SuperscriptBox["ns", "2"]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["a", "2"], " ", "lambda", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "24"}], "-", 
          RowBox[{"5", " ", "nf"}], "-", 
          RowBox[{"7", " ", "ns"}], "-", 
          FractionBox[
           RowBox[{"5", " ", "nf", " ", "ns"}], "2"], "+", 
          FractionBox[
           RowBox[{"5", " ", 
            SuperscriptBox["ns", "2"]}], "2"]}], ")"}]}], "+", 
       RowBox[{"a", " ", 
        SuperscriptBox["lambda", "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          FractionBox["965", "12"], "+", 
          FractionBox[
           RowBox[{"583", " ", "ns"}], "12"], "+", 
          FractionBox[
           RowBox[{"205", " ", 
            SuperscriptBox["ns", "2"]}], "48"], "+", 
          FractionBox[
           SuperscriptBox["ns", "3"], "24"], "-", 
          RowBox[{"30", " ", "z3"}], "-", 
          RowBox[{"12", " ", "ns", " ", "z3"}], "+", 
          FractionBox[
           RowBox[{"3", " ", 
            SuperscriptBox["ns", "2"], " ", "z3"}], "2"]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["a", "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "40"}], "+", 
          RowBox[{"3", " ", "nf"}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["nf", "2"]}], "+", 
          RowBox[{"88", " ", "ns"}], "-", 
          FractionBox[
           RowBox[{"7", " ", "nf", " ", "ns"}], "2"], "-", 
          RowBox[{
           SuperscriptBox["nf", "2"], " ", "ns"}], "-", 
          FractionBox[
           RowBox[{"251", " ", 
            SuperscriptBox["ns", "2"]}], "8"], "+", 
          RowBox[{"2", " ", "nf", " ", 
           SuperscriptBox["ns", "2"]}], "+", 
          FractionBox[
           RowBox[{"75", " ", 
            SuperscriptBox["ns", "3"]}], "16"], "-", 
          RowBox[{"72", " ", "z3"}], "-", 
          RowBox[{"24", " ", "nf", " ", "z3"}], "+", 
          RowBox[{"48", " ", "ns", " ", "z3"}], "+", 
          RowBox[{"12", " ", "nf", " ", "ns", " ", "z3"}], "-", 
          RowBox[{"3", " ", 
           SuperscriptBox["ns", "3"], " ", "z3"}]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["a", "2"], " ", 
        SuperscriptBox["lambda", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"86", "+", 
          FractionBox[
           RowBox[{"49", " ", "nf"}], "4"], "+", 
          FractionBox[
           RowBox[{"385", " ", "ns"}], "12"], "+", 
          FractionBox[
           RowBox[{"26", " ", "nf", " ", "ns"}], "3"], "-", 
          FractionBox[
           RowBox[{"13", " ", 
            SuperscriptBox["ns", "2"]}], "12"], "+", 
          FractionBox[
           RowBox[{"61", " ", "nf", " ", 
            SuperscriptBox["ns", "2"]}], "48"], "+", 
          FractionBox[
           RowBox[{"35", " ", 
            SuperscriptBox["ns", "3"]}], "16"], "+", 
          RowBox[{"116", " ", "z3"}], "+", 
          RowBox[{"62", " ", "ns", " ", "z3"}], "-", 
          RowBox[{
           SuperscriptBox["ns", "2"], " ", "z3"}], "-", 
          FractionBox[
           RowBox[{"3", " ", 
            SuperscriptBox["ns", "3"], " ", "z3"}], "2"]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["a", "3"], " ", "lambda", " ", 
        RowBox[{"(", 
         RowBox[{"248", "+", 
          FractionBox[
           RowBox[{"155", " ", "nf"}], "3"], "-", 
          FractionBox[
           RowBox[{"22", " ", 
            SuperscriptBox["nf", "2"]}], "3"], "-", 
          FractionBox[
           RowBox[{"80", " ", "ns"}], "3"], "+", 
          RowBox[{"32", " ", "nf", " ", "ns"}], "-", 
          FractionBox[
           RowBox[{"11", " ", 
            SuperscriptBox["nf", "2"], " ", "ns"}], "3"], "-", 
          FractionBox[
           RowBox[{"1873", " ", 
            SuperscriptBox["ns", "2"]}], "24"], "+", 
          FractionBox[
           RowBox[{"37", " ", "nf", " ", 
            SuperscriptBox["ns", "2"]}], "12"], "-", 
          FractionBox[
           RowBox[{"65", " ", 
            SuperscriptBox["ns", "3"]}], "48"], "+", 
          RowBox[{"200", " ", "z3"}], "+", 
          RowBox[{"152", " ", "nf", " ", "z3"}], "+", 
          RowBox[{"16", " ", "ns", " ", "z3"}], "+", 
          RowBox[{"40", " ", "nf", " ", "ns", " ", "z3"}], "-", 
          RowBox[{"24", " ", 
           SuperscriptBox["ns", "2"], " ", "z3"}], "-", 
          RowBox[{"18", " ", "nf", " ", 
           SuperscriptBox["ns", "2"], " ", "z3"}], "+", 
          RowBox[{"9", " ", 
           SuperscriptBox["ns", "3"], " ", "z3"}]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["a", "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          FractionBox["64", "3"], "-", 
          RowBox[{"384", " ", "nf"}], "-", 
          RowBox[{"9", " ", 
           SuperscriptBox["nf", "2"]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["nf", "3"]}], "-", 
          FractionBox[
           RowBox[{"1184", " ", "ns"}], "3"], "+", 
          FractionBox[
           RowBox[{"799", " ", "nf", " ", "ns"}], "3"], "+", 
          FractionBox[
           RowBox[{"113", " ", 
            SuperscriptBox["nf", "2"], " ", "ns"}], "2"], "-", 
          RowBox[{
           SuperscriptBox["nf", "3"], " ", "ns"}], "+", 
          FractionBox[
           RowBox[{"524", " ", 
            SuperscriptBox["ns", "2"]}], "3"], "-", 
          FractionBox[
           RowBox[{"1153", " ", "nf", " ", 
            SuperscriptBox["ns", "2"]}], "8"], "-", 
          FractionBox[
           RowBox[{"22", " ", 
            SuperscriptBox["nf", "2"], " ", 
            SuperscriptBox["ns", "2"]}], "3"], "-", 
          FractionBox[
           RowBox[{"55", " ", 
            SuperscriptBox["ns", "3"]}], "3"], "-", 
          FractionBox[
           RowBox[{"137", " ", "nf", " ", 
            SuperscriptBox["ns", "3"]}], "48"], "+", 
          FractionBox[
           RowBox[{"107", " ", 
            SuperscriptBox["ns", "4"]}], "8"], "-", 
          RowBox[{"384", " ", "z3"}], "+", 
          RowBox[{"280", " ", "nf", " ", "z3"}], "+", 
          RowBox[{"72", " ", 
           SuperscriptBox["nf", "2"], " ", "z3"}], "-", 
          RowBox[{"4", " ", 
           SuperscriptBox["nf", "3"], " ", "z3"}], "+", 
          RowBox[{"1512", " ", "ns", " ", "z3"}], "+", 
          RowBox[{"52", " ", "nf", " ", "ns", " ", "z3"}], "-", 
          RowBox[{"36", " ", 
           SuperscriptBox["nf", "2"], " ", "ns", " ", "z3"}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["nf", "3"], " ", "ns", " ", "z3"}], "-", 
          RowBox[{"1476", " ", 
           SuperscriptBox["ns", "2"], " ", "z3"}], "-", 
          RowBox[{"65", " ", "nf", " ", 
           SuperscriptBox["ns", "2"], " ", "z3"}], "+", 
          RowBox[{"337", " ", 
           SuperscriptBox["ns", "3"], " ", "z3"}], "+", 
          RowBox[{
           FractionBox["13", "2"], " ", "nf", " ", 
           SuperscriptBox["ns", "3"], " ", "z3"}], "-", 
          FractionBox[
           RowBox[{"19", " ", 
            SuperscriptBox["ns", "4"], " ", "z3"}], "2"], "-", 
          RowBox[{"288", " ", "z4"}], "-", 
          RowBox[{"216", " ", "nf", " ", "z4"}], "-", 
          RowBox[{"36", " ", 
           SuperscriptBox["nf", "2"], " ", "z4"}], "+", 
          RowBox[{"216", " ", "ns", " ", "z4"}], "+", 
          RowBox[{"156", " ", "nf", " ", "ns", " ", "z4"}], "+", 
          RowBox[{"18", " ", 
           SuperscriptBox["nf", "2"], " ", "ns", " ", "z4"}], "-", 
          RowBox[{"18", " ", "nf", " ", 
           SuperscriptBox["ns", "2"], " ", "z4"}], "-", 
          RowBox[{"24", " ", 
           SuperscriptBox["ns", "3"], " ", "z4"}], "-", 
          RowBox[{"3", " ", "nf", " ", 
           SuperscriptBox["ns", "3"], " ", "z4"}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["ns", "4"], " ", "z4"}], "+", 
          RowBox[{"2560", " ", "z5"}], "+", 
          RowBox[{"800", " ", "nf", " ", "z5"}], "-", 
          RowBox[{"3520", " ", "ns", " ", "z5"}], "-", 
          RowBox[{"800", " ", "nf", " ", "ns", " ", "z5"}], "+", 
          RowBox[{"1600", " ", 
           SuperscriptBox["ns", "2"], " ", "z5"}], "+", 
          RowBox[{"200", " ", "nf", " ", 
           SuperscriptBox["ns", "2"], " ", "z5"}], "-", 
          RowBox[{"200", " ", 
           SuperscriptBox["ns", "3"], " ", "z5"}], "-", 
          RowBox[{"20", " ", 
           SuperscriptBox["ns", "4"], " ", "z5"}]}], ")"}]}]}], ")"}]}], 
    ";"}], "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.984948257909336*^9, 3.984948293027409*^9}, {
   3.984948329056312*^9, 3.984948346342423*^9}, {3.9849483769193087`*^9, 
   3.9849484278433743`*^9}, 3.98494855456953*^9, 3.98494860736728*^9, 
   3.984948767740184*^9, {3.9849488813077393`*^9, 3.984948938783996*^9}, {
   3.984948975389428*^9, 3.984948988255889*^9}, 3.9849493744348297`*^9, 
   3.984949461242326*^9, {3.984949494266696*^9, 3.984949502507636*^9}, {
   3.9849496895375137`*^9, 3.984949709690936*^9}, {3.984949753235428*^9, 
   3.984949753822077*^9}},ExpressionUUID->"cf430b90-31ac-4e36-9642-\
221d7a0f2708"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"beta", " ", "=", " ", 
  RowBox[{"2", "*", 
   RowBox[{"Expand", "[", 
    RowBox[{"(", 
     RowBox[{"gammaquaquaphi", "-", "gammaquaqua", "-", 
      RowBox[{
       RowBox[{"1", "/", "2"}], "gammaphiphi"}]}], ")"}], "]"}]}]}]], "Input",\

 CellChangeTimes->{{3.984948489495307*^9, 3.9849485263219957`*^9}, {
  3.984948567699259*^9, 3.9849485682420177`*^9}, {3.984948622931643*^9, 
  3.984948672255031*^9}, {3.9849487187582703`*^9, 3.984948746950123*^9}, {
  3.9849487868123903`*^9, 3.984948834862481*^9}, {3.984948946265759*^9, 
  3.984948951498953*^9}, {3.984948995119266*^9, 3.984949000049851*^9}, {
  3.984949262887062*^9, 3.984949265174616*^9}, {3.9849493965476627`*^9, 
  3.984949438096271*^9}, {3.984949473036543*^9, 3.984949474380691*^9}, {
  3.984949509906583*^9, 3.984949540622816*^9}, {3.984949736718679*^9, 
  3.984949745975823*^9}, {3.984949786987217*^9, 3.984949794680842*^9}, {
  3.9849498543184557`*^9, 3.984949947784833*^9}},
 CellLabel->
  "In[415]:=",ExpressionUUID->"7d87f234-454a-4848-a8c6-14513b08adba"],

Cell[BoxData[
 RowBox[{"2", " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "2"}], " ", "a"}], "+", 
    RowBox[{"8", " ", 
     SuperscriptBox["a", "2"]}], "-", 
    RowBox[{"40", " ", 
     SuperscriptBox["a", "3"]}], "+", 
    FractionBox[
     RowBox[{"64", " ", 
      SuperscriptBox["a", "4"]}], "3"], "+", 
    RowBox[{"2", " ", "a", " ", "lambda"}], "-", 
    RowBox[{"24", " ", 
     SuperscriptBox["a", "2"], " ", "lambda"}], "+", 
    RowBox[{"248", " ", 
     SuperscriptBox["a", "3"], " ", "lambda"}], "-", 
    FractionBox[
     SuperscriptBox["lambda", "2"], "4"], "-", 
    FractionBox[
     RowBox[{"23", " ", "a", " ", 
      SuperscriptBox["lambda", "2"]}], "4"], "+", 
    RowBox[{"86", " ", 
     SuperscriptBox["a", "2"], " ", 
     SuperscriptBox["lambda", "2"]}], "+", 
    FractionBox[
     SuperscriptBox["lambda", "3"], "2"], "+", 
    FractionBox[
     RowBox[{"965", " ", "a", " ", 
      SuperscriptBox["lambda", "3"]}], "12"], "-", 
    FractionBox[
     RowBox[{"125", " ", 
      SuperscriptBox["lambda", "4"]}], "16"], "-", 
    FractionBox[
     RowBox[{"a", " ", "nf"}], "2"], "+", 
    RowBox[{"3", " ", 
     SuperscriptBox["a", "2"], " ", "nf"}], "-", 
    RowBox[{"5", " ", 
     SuperscriptBox["a", "3"], " ", "nf"}], "-", 
    FractionBox[
     RowBox[{"1028", " ", 
      SuperscriptBox["a", "4"], " ", "nf"}], "3"], "-", 
    RowBox[{
     FractionBox["15", "2"], " ", 
     SuperscriptBox["a", "2"], " ", "lambda", " ", "nf"}], "+", 
    RowBox[{"89", " ", 
     SuperscriptBox["a", "3"], " ", "lambda", " ", "nf"}], "+", 
    RowBox[{
     FractionBox["15", "16"], " ", "a", " ", 
     SuperscriptBox["lambda", "2"], " ", "nf"}], "+", 
    RowBox[{
     FractionBox["127", "4"], " ", 
     SuperscriptBox["a", "2"], " ", 
     SuperscriptBox["lambda", "2"], " ", "nf"}], "-", 
    RowBox[{
     FractionBox["2", "3"], " ", "a", " ", 
     SuperscriptBox["lambda", "3"], " ", "nf"}], "-", 
    FractionBox[
     RowBox[{
      SuperscriptBox["a", "3"], " ", 
      SuperscriptBox["nf", "2"]}], "4"], "-", 
    FractionBox[
     RowBox[{"95", " ", 
      SuperscriptBox["a", "4"], " ", 
      SuperscriptBox["nf", "2"]}], "3"], "-", 
    RowBox[{
     SuperscriptBox["a", "3"], " ", "lambda", " ", 
     SuperscriptBox["nf", "2"]}], "+", 
    RowBox[{
     FractionBox["1", "8"], " ", 
     SuperscriptBox["a", "2"], " ", 
     SuperscriptBox["lambda", "2"], " ", 
     SuperscriptBox["nf", "2"]}], "-", 
    FractionBox[
     RowBox[{"25", " ", 
      SuperscriptBox["a", "4"], " ", 
      SuperscriptBox["nf", "3"]}], "12"], "+", 
    FractionBox[
     RowBox[{"a", " ", "ns"}], "2"], "-", 
    RowBox[{"8", " ", 
     SuperscriptBox["a", "2"], " ", "ns"}], "+", 
    RowBox[{"82", " ", 
     SuperscriptBox["a", "3"], " ", "ns"}], "-", 
    FractionBox[
     RowBox[{"1096", " ", 
      SuperscriptBox["a", "4"], " ", "ns"}], "3"], "+", 
    RowBox[{"a", " ", "lambda", " ", "ns"}], "-", 
    RowBox[{"9", " ", 
     SuperscriptBox["a", "2"], " ", "lambda", " ", "ns"}], "-", 
    RowBox[{"4", " ", 
     SuperscriptBox["a", "3"], " ", "lambda", " ", "ns"}], "-", 
    FractionBox[
     RowBox[{
      SuperscriptBox["lambda", "2"], " ", "ns"}], "8"], "-", 
    RowBox[{
     FractionBox["45", "16"], " ", "a", " ", 
     SuperscriptBox["lambda", "2"], " ", "ns"}], "+", 
    RowBox[{
     FractionBox["189", "4"], " ", 
     SuperscriptBox["a", "2"], " ", 
     SuperscriptBox["lambda", "2"], " ", "ns"}], "+", 
    FractionBox[
     RowBox[{"5", " ", 
      SuperscriptBox["lambda", "3"], " ", "ns"}], "16"], "+", 
    RowBox[{
     FractionBox["545", "12"], " ", "a", " ", 
     SuperscriptBox["lambda", "3"], " ", "ns"}], "-", 
    FractionBox[
     RowBox[{"85", " ", 
      SuperscriptBox["lambda", "4"], " ", "ns"}], "16"], "+", 
    RowBox[{
     FractionBox["17", "4"], " ", 
     SuperscriptBox["a", "3"], " ", "nf", " ", "ns"}], "+", 
    RowBox[{"173", " ", 
     SuperscriptBox["a", "4"], " ", "nf", " ", "ns"}], "-", 
    RowBox[{
     FractionBox["15", "4"], " ", 
     SuperscriptBox["a", "2"], " ", "lambda", " ", "nf", " ", "ns"}], "+", 
    RowBox[{
     FractionBox["208", "3"], " ", 
     SuperscriptBox["a", "3"], " ", "lambda", " ", "nf", " ", "ns"}], "+", 
    RowBox[{
     FractionBox["15", "32"], " ", "a", " ", 
     SuperscriptBox["lambda", "2"], " ", "nf", " ", "ns"}], "+", 
    RowBox[{
     FractionBox["127", "12"], " ", 
     SuperscriptBox["a", "2"], " ", 
     SuperscriptBox["lambda", "2"], " ", "nf", " ", "ns"}], "-", 
    RowBox[{
     FractionBox["5", "12"], " ", "a", " ", 
     SuperscriptBox["lambda", "3"], " ", "nf", " ", "ns"}], "-", 
    RowBox[{
     FractionBox["3", "2"], " ", 
     SuperscriptBox["a", "3"], " ", 
     SuperscriptBox["nf", "2"], " ", "ns"}], "+", 
    RowBox[{
     FractionBox["425", "6"], " ", 
     SuperscriptBox["a", "4"], " ", 
     SuperscriptBox["nf", "2"], " ", "ns"}], "-", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     SuperscriptBox["a", "3"], " ", "lambda", " ", 
     SuperscriptBox["nf", "2"], " ", "ns"}], "+", 
    RowBox[{
     FractionBox["1", "16"], " ", 
     SuperscriptBox["a", "2"], " ", 
     SuperscriptBox["lambda", "2"], " ", 
     SuperscriptBox["nf", "2"], " ", "ns"}], "+", 
    RowBox[{
     FractionBox["7", "6"], " ", 
     SuperscriptBox["a", "4"], " ", 
     SuperscriptBox["nf", "3"], " ", "ns"}], "+", 
    FractionBox[
     RowBox[{"9", " ", 
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["ns", "2"]}], "8"], "-", 
    FractionBox[
     RowBox[{"189", " ", 
      SuperscriptBox["a", "3"], " ", 
      SuperscriptBox["ns", "2"]}], "8"], "+", 
    FractionBox[
     RowBox[{"565", " ", 
      SuperscriptBox["a", "4"], " ", 
      SuperscriptBox["ns", "2"]}], "6"], "+", 
    RowBox[{
     FractionBox["3", "2"], " ", 
     SuperscriptBox["a", "2"], " ", "lambda", " ", 
     SuperscriptBox["ns", "2"]}], "-", 
    RowBox[{
     FractionBox["529", "8"], " ", 
     SuperscriptBox["a", "3"], " ", "lambda", " ", 
     SuperscriptBox["ns", "2"]}], "+", 
    RowBox[{
     FractionBox["1", "32"], " ", "a", " ", 
     SuperscriptBox["lambda", "2"], " ", 
     SuperscriptBox["ns", "2"]}], "+", 
    RowBox[{
     FractionBox["75", "16"], " ", 
     SuperscriptBox["a", "2"], " ", 
     SuperscriptBox["lambda", "2"], " ", 
     SuperscriptBox["ns", "2"]}], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["lambda", "3"], " ", 
      SuperscriptBox["ns", "2"]}], "32"], "+", 
    RowBox[{
     FractionBox["55", "24"], " ", "a", " ", 
     SuperscriptBox["lambda", "3"], " ", 
     SuperscriptBox["ns", "2"]}], "-", 
    FractionBox[
     RowBox[{"5", " ", 
      SuperscriptBox["lambda", "4"], " ", 
      SuperscriptBox["ns", "2"]}], "8"], "-", 
    RowBox[{
     FractionBox["43", "32"], " ", 
     SuperscriptBox["a", "3"], " ", "nf", " ", 
     SuperscriptBox["ns", "2"]}], "-", 
    RowBox[{
     FractionBox["1115", "8"], " ", 
     SuperscriptBox["a", "4"], " ", "nf", " ", 
     SuperscriptBox["ns", "2"]}], "+", 
    RowBox[{
     FractionBox["149", "12"], " ", 
     SuperscriptBox["a", "3"], " ", "lambda", " ", "nf", " ", 
     SuperscriptBox["ns", "2"]}], "-", 
    RowBox[{
     FractionBox["127", "48"], " ", 
     SuperscriptBox["a", "2"], " ", 
     SuperscriptBox["lambda", "2"], " ", "nf", " ", 
     SuperscriptBox["ns", "2"]}], "-", 
    RowBox[{
     FractionBox["1", "24"], " ", "a", " ", 
     SuperscriptBox["lambda", "3"], " ", "nf", " ", 
     SuperscriptBox["ns", "2"]}], "-", 
    RowBox[{
     FractionBox["41", "24"], " ", 
     SuperscriptBox["a", "4"], " ", 
     SuperscriptBox["nf", "2"], " ", 
     SuperscriptBox["ns", "2"]}], "+", 
    FractionBox[
     RowBox[{"109", " ", 
      SuperscriptBox["a", "3"], " ", 
      SuperscriptBox["ns", "3"]}], "32"], "+", 
    FractionBox[
     RowBox[{"53", " ", 
      SuperscriptBox["a", "4"], " ", 
      SuperscriptBox["ns", "3"]}], "24"], "-", 
    RowBox[{
     FractionBox["17", "16"], " ", 
     SuperscriptBox["a", "3"], " ", "lambda", " ", 
     SuperscriptBox["ns", "3"]}], "+", 
    RowBox[{
     FractionBox["41", "32"], " ", 
     SuperscriptBox["a", "2"], " ", 
     SuperscriptBox["lambda", "2"], " ", 
     SuperscriptBox["ns", "3"]}], "-", 
    RowBox[{
     FractionBox["5", "32"], " ", "a", " ", 
     SuperscriptBox["lambda", "3"], " ", 
     SuperscriptBox["ns", "3"]}], "+", 
    FractionBox[
     RowBox[{"5", " ", 
      SuperscriptBox["lambda", "4"], " ", 
      SuperscriptBox["ns", "3"]}], "128"], "-", 
    RowBox[{
     FractionBox["53", "96"], " ", 
     SuperscriptBox["a", "4"], " ", "nf", " ", 
     SuperscriptBox["ns", "3"]}], "+", 
    FractionBox[
     RowBox[{"1167", " ", 
      SuperscriptBox["a", "4"], " ", 
      SuperscriptBox["ns", "4"]}], "128"], "-", 
    RowBox[{"72", " ", 
     SuperscriptBox["a", "3"], " ", "z3"}], "-", 
    RowBox[{"384", " ", 
     SuperscriptBox["a", "4"], " ", "z3"}], "+", 
    RowBox[{"200", " ", 
     SuperscriptBox["a", "3"], " ", "lambda", " ", "z3"}], "+", 
    RowBox[{"116", " ", 
     SuperscriptBox["a", "2"], " ", 
     SuperscriptBox["lambda", "2"], " ", "z3"}], "-", 
    RowBox[{"30", " ", "a", " ", 
     SuperscriptBox["lambda", "3"], " ", "z3"}], "-", 
    RowBox[{"18", " ", 
     SuperscriptBox["a", "3"], " ", "nf", " ", "z3"}], "+", 
    RowBox[{"272", " ", 
     SuperscriptBox["a", "4"], " ", "nf", " ", "z3"}], "+", 
    RowBox[{"144", " ", 
     SuperscriptBox["a", "3"], " ", "lambda", " ", "nf", " ", "z3"}], "-", 
    RowBox[{"18", " ", 
     SuperscriptBox["a", "2"], " ", 
     SuperscriptBox["lambda", "2"], " ", "nf", " ", "z3"}], "+", 
    RowBox[{"94", " ", 
     SuperscriptBox["a", "4"], " ", 
     SuperscriptBox["nf", "2"], " ", "z3"}], "+", 
    RowBox[{"54", " ", 
     SuperscriptBox["a", "3"], " ", "ns", " ", "z3"}], "+", 
    RowBox[{"1504", " ", 
     SuperscriptBox["a", "4"], " ", "ns", " ", "z3"}], "+", 
    RowBox[{"8", " ", 
     SuperscriptBox["a", "3"], " ", "lambda", " ", "ns", " ", "z3"}], "+", 
    RowBox[{"56", " ", 
     SuperscriptBox["a", "2"], " ", 
     SuperscriptBox["lambda", "2"], " ", "ns", " ", "z3"}], "-", 
    RowBox[{"12", " ", "a", " ", 
     SuperscriptBox["lambda", "3"], " ", "ns", " ", "z3"}], "+", 
    RowBox[{"3", " ", 
     SuperscriptBox["a", "3"], " ", "nf", " ", "ns", " ", "z3"}], "+", 
    RowBox[{"80", " ", 
     SuperscriptBox["a", "4"], " ", "nf", " ", "ns", " ", "z3"}], "+", 
    RowBox[{"36", " ", 
     SuperscriptBox["a", "3"], " ", "lambda", " ", "nf", " ", "ns", " ", 
     "z3"}], "-", 
    RowBox[{
     FractionBox["9", "2"], " ", 
     SuperscriptBox["a", "2"], " ", 
     SuperscriptBox["lambda", "2"], " ", "nf", " ", "ns", " ", "z3"}], "-", 
    RowBox[{"31", " ", 
     SuperscriptBox["a", "4"], " ", 
     SuperscriptBox["nf", "2"], " ", "ns", " ", "z3"}], "-", 
    RowBox[{"9", " ", 
     SuperscriptBox["a", "3"], " ", 
     SuperscriptBox["ns", "2"], " ", "z3"}], "-", 
    RowBox[{"1449", " ", 
     SuperscriptBox["a", "4"], " ", 
     SuperscriptBox["ns", "2"], " ", "z3"}], "-", 
    RowBox[{"28", " ", 
     SuperscriptBox["a", "3"], " ", "lambda", " ", 
     SuperscriptBox["ns", "2"], " ", "z3"}], "-", 
    RowBox[{
     FractionBox["5", "2"], " ", 
     SuperscriptBox["a", "2"], " ", 
     SuperscriptBox["lambda", "2"], " ", 
     SuperscriptBox["ns", "2"], " ", "z3"}], "+", 
    RowBox[{
     FractionBox["3", "2"], " ", "a", " ", 
     SuperscriptBox["lambda", "3"], " ", 
     SuperscriptBox["ns", "2"], " ", "z3"}], "+", 
    RowBox[{
     FractionBox["3", "2"], " ", 
     SuperscriptBox["a", "3"], " ", "nf", " ", 
     SuperscriptBox["ns", "2"], " ", "z3"}], "-", 
    RowBox[{"18", " ", 
     SuperscriptBox["a", "4"], " ", "nf", " ", 
     SuperscriptBox["ns", "2"], " ", "z3"}], "-", 
    RowBox[{"18", " ", 
     SuperscriptBox["a", "3"], " ", "lambda", " ", "nf", " ", 
     SuperscriptBox["ns", "2"], " ", "z3"}], "+", 
    RowBox[{
     FractionBox["9", "4"], " ", 
     SuperscriptBox["a", "2"], " ", 
     SuperscriptBox["lambda", "2"], " ", "nf", " ", 
     SuperscriptBox["ns", "2"], " ", "z3"}], "-", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     SuperscriptBox["a", "4"], " ", 
     SuperscriptBox["nf", "2"], " ", 
     SuperscriptBox["ns", "2"], " ", "z3"}], "-", 
    RowBox[{
     FractionBox["3", "2"], " ", 
     SuperscriptBox["a", "3"], " ", 
     SuperscriptBox["ns", "3"], " ", "z3"}], "+", 
    RowBox[{"338", " ", 
     SuperscriptBox["a", "4"], " ", 
     SuperscriptBox["ns", "3"], " ", "z3"}], "+", 
    RowBox[{"9", " ", 
     SuperscriptBox["a", "3"], " ", "lambda", " ", 
     SuperscriptBox["ns", "3"], " ", "z3"}], "-", 
    RowBox[{
     FractionBox["3", "4"], " ", 
     SuperscriptBox["a", "2"], " ", 
     SuperscriptBox["lambda", "2"], " ", 
     SuperscriptBox["ns", "3"], " ", "z3"}], "-", 
    RowBox[{"3", " ", 
     SuperscriptBox["a", "4"], " ", "nf", " ", 
     SuperscriptBox["ns", "3"], " ", "z3"}], "-", 
    RowBox[{
     FractionBox["23", "2"], " ", 
     SuperscriptBox["a", "4"], " ", 
     SuperscriptBox["ns", "4"], " ", "z3"}], "-", 
    RowBox[{"288", " ", 
     SuperscriptBox["a", "4"], " ", "z4"}], "-", 
    RowBox[{"144", " ", 
     SuperscriptBox["a", "4"], " ", "nf", " ", "z4"}], "-", 
    RowBox[{"18", " ", 
     SuperscriptBox["a", "4"], " ", 
     SuperscriptBox["nf", "2"], " ", "z4"}], "+", 
    RowBox[{"288", " ", 
     SuperscriptBox["a", "4"], " ", "ns", " ", "z4"}], "+", 
    RowBox[{"84", " ", 
     SuperscriptBox["a", "4"], " ", "nf", " ", "ns", " ", "z4"}], "+", 
    RowBox[{"3", " ", 
     SuperscriptBox["a", "4"], " ", 
     SuperscriptBox["nf", "2"], " ", "ns", " ", "z4"}], "-", 
    RowBox[{"90", " ", 
     SuperscriptBox["a", "4"], " ", 
     SuperscriptBox["ns", "2"], " ", "z4"}], "-", 
    RowBox[{"6", " ", 
     SuperscriptBox["a", "4"], " ", "nf", " ", 
     SuperscriptBox["ns", "2"], " ", "z4"}], "+", 
    RowBox[{
     FractionBox["3", "2"], " ", 
     SuperscriptBox["a", "4"], " ", 
     SuperscriptBox["nf", "2"], " ", 
     SuperscriptBox["ns", "2"], " ", "z4"}], "+", 
    RowBox[{"3", " ", 
     SuperscriptBox["a", "4"], " ", 
     SuperscriptBox["ns", "3"], " ", "z4"}], "-", 
    RowBox[{"3", " ", 
     SuperscriptBox["a", "4"], " ", "nf", " ", 
     SuperscriptBox["ns", "3"], " ", "z4"}], "+", 
    RowBox[{
     FractionBox["3", "2"], " ", 
     SuperscriptBox["a", "4"], " ", 
     SuperscriptBox["ns", "4"], " ", "z4"}], "+", 
    RowBox[{"2560", " ", 
     SuperscriptBox["a", "4"], " ", "z5"}], "+", 
    RowBox[{"640", " ", 
     SuperscriptBox["a", "4"], " ", "nf", " ", "z5"}], "-", 
    RowBox[{"3680", " ", 
     SuperscriptBox["a", "4"], " ", "ns", " ", "z5"}], "-", 
    RowBox[{"560", " ", 
     SuperscriptBox["a", "4"], " ", "nf", " ", "ns", " ", "z5"}], "+", 
    RowBox[{"1840", " ", 
     SuperscriptBox["a", "4"], " ", 
     SuperscriptBox["ns", "2"], " ", "z5"}], "+", 
    RowBox[{"120", " ", 
     SuperscriptBox["a", "4"], " ", "nf", " ", 
     SuperscriptBox["ns", "2"], " ", "z5"}], "-", 
    RowBox[{"280", " ", 
     SuperscriptBox["a", "4"], " ", 
     SuperscriptBox["ns", "3"], " ", "z5"}], "+", 
    RowBox[{"10", " ", 
     SuperscriptBox["a", "4"], " ", "nf", " ", 
     SuperscriptBox["ns", "3"], " ", "z5"}], "-", 
    RowBox[{"10", " ", 
     SuperscriptBox["a", "4"], " ", 
     SuperscriptBox["ns", "4"], " ", "z5"}]}], ")"}]}]], "Output",
 CellChangeTimes->{{3.984949924977089*^9, 3.984949948904475*^9}},
 CellLabel->
  "Out[415]=",ExpressionUUID->"6d8897f5-e6b8-4deb-8ab1-7b8e151a03d9"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Emergent SUSY up to 4 loops", "Subsection",
 CellChangeTimes->{{3.984950162012394*^9, 3.984950171046133*^9}, {
  3.984950628148267*^9, 
  3.984950632526475*^9}},ExpressionUUID->"c008fc41-52e6-4307-b26b-\
768593456ae8"],

Cell["Ward identities:", "Text",
 CellChangeTimes->{{3.9849501938014803`*^9, 
  3.984950208558868*^9}},ExpressionUUID->"e6340a21-059b-44d9-82f6-\
58b647ef2392"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Simplify", "[", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"gammaphiphi", "-", "gammaquaqua"}], ")"}], "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"ns", "->", "2"}], ",", " ", 
     RowBox[{"nf", "->", " ", "1"}], ",", " ", 
     RowBox[{"lambda", "->", " ", "a"}]}], "}"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Simplify", "[", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"gammaphiphi", "-", "gammaquaqua"}], ")"}], "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"ns", "->", "1"}], ",", " ", 
     RowBox[{"nf", "->", " ", 
      RowBox[{"1", "/", "2"}]}], ",", " ", 
     RowBox[{"lambda", "->", " ", "a"}]}], "}"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.9849502325936327`*^9, 3.98495031006385*^9}},
 CellLabel->
  "In[418]:=",ExpressionUUID->"ad18f17c-5ed4-4ba4-b409-6350cce04ff9"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.984950287711563*^9, 3.984950310781741*^9}},
 CellLabel->
  "Out[418]=",ExpressionUUID->"17b5ae36-911e-444a-9233-e5827c5bf304"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.984950287711563*^9, 3.98495031078261*^9}},
 CellLabel->
  "Out[419]=",ExpressionUUID->"44b12dad-b1e6-4d9c-9cea-589a2a276826"]
}, Open  ]],

Cell["Non-renormalisation of superpotential:", "Text",
 CellChangeTimes->{{3.9849503254173517`*^9, 
  3.9849503455867453`*^9}},ExpressionUUID->"19cd74c6-347e-44de-b679-\
c5af96d742d7"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"beta", "+", 
     RowBox[{"3", "*", "gammaquaqua"}]}], ")"}], "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"ns", "->", "2"}], ",", " ", 
     RowBox[{"nf", "->", " ", "1"}], ",", " ", 
     RowBox[{"lambda", "->", " ", "a"}]}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.984950371516329*^9, 3.984950399422769*^9}, {
  3.9849504320212317`*^9, 3.984950438324584*^9}},
 CellLabel->
  "In[423]:=",ExpressionUUID->"310102cb-e83e-4233-997e-1b2ee830e401"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.984950384752201*^9, 3.9849504000800953`*^9}, {
  3.984950433988077*^9, 3.98495043896556*^9}},
 CellLabel->
  "Out[423]=",ExpressionUUID->"d381b1e2-f14c-438f-bfe0-db25a65a2254"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Operator Ward Identity Checks", "Section",
 CellChangeTimes->{{3.984938847238599*^9, 
  3.984938888490868*^9}},ExpressionUUID->"535e983c-0c85-4d0e-822c-\
2821bab72632"],

Cell[CellGroupData[{

Cell["Two Loop all even N check", "Subsection",
 CellChangeTimes->{{3.98493892358678*^9, 3.984938965101817*^9}, {
  3.9849444993124857`*^9, 
  3.98494450211695*^9}},ExpressionUUID->"d39df9c5-2ffc-46d5-860e-\
7eda4e2e30e8"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"gammaqq2", "[", "N_", "]"}], ":=", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        RowBox[{"(", 
         RowBox[{"2", " ", "ns", " ", 
          RowBox[{"a", "^", "2"}]}], ")"}]}], "/", 
       RowBox[{"(", 
        RowBox[{"N", " ", 
         RowBox[{"(", 
          RowBox[{"N", "+", "1"}], ")"}]}], ")"}]}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"4", "-", "ns"}], ")"}], " ", 
         RowBox[{"S1", "[", "N", "]"}]}], "+", 
        RowBox[{"ns", " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"2", " ", "N"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"N", "^", "2"}], " ", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"N", "+", "1"}], ")"}], "^", "2"}]}], ")"}]}]}], "-", 
        RowBox[{"4", " ", 
         RowBox[{"(", 
          RowBox[{"3", "-", "ns"}], ")"}]}], "-", 
        RowBox[{"5", " ", "nf"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"4", "-", 
             RowBox[{"3", " ", "ns"}]}], ")"}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"8", "-", 
              RowBox[{"3", " ", "ns"}]}], ")"}], " ", "N"}], "+", 
           RowBox[{"nf", " ", 
            RowBox[{"(", 
             RowBox[{"3", "+", 
              RowBox[{"2", " ", "N"}]}], ")"}]}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"N", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "N"}], ")"}]}], ")"}]}]}], ")"}]}], "+", 
     RowBox[{"2", "*", 
      RowBox[{"a", "^", "2"}], "*", 
      RowBox[{"(", " ", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"-", "1"}], "/", "8"}], "*", 
         RowBox[{"ns", "^", "2"}]}], "-", 
        RowBox[{
         RowBox[{"3", "/", "4"}], "*", "nf", "*", "ns"}]}], ")"}]}]}]}], 
   ";"}], "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"gammapq2", "[", "N_", "]"}], ":=", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{"2", " ", "ns", " ", 
         RowBox[{"a", "^", "2"}]}], ")"}]}], "/", 
      RowBox[{"(", 
       RowBox[{"N", "+", "1"}], ")"}]}], "*", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"2", "-", "ns", "+", "nf"}], ")"}], " ", 
        RowBox[{"S1", "[", "N", "]"}]}], "+", 
       RowBox[{"ns", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "N"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"2", " ", 
           RowBox[{"N", "^", "2"}], " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"N", "+", "1"}], ")"}], "^", "2"}]}], ")"}]}]}], "-", 
       RowBox[{"2", " ", "nf"}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"8", "-", 
          RowBox[{"3", " ", "ns"}]}], ")"}], "/", "2"}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"8", "-", "ns", "+", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{"8", "-", 
             RowBox[{"3", " ", "ns"}], "+", 
             RowBox[{"2", " ", "nf"}]}], ")"}], " ", "N"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"4", " ", "N", " ", 
          RowBox[{"(", 
           RowBox[{"N", "+", "1"}], ")"}]}], ")"}]}]}], ")"}]}]}], ";"}], 
  "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"gammaqp2", "[", "N_", "]"}], ":=", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{"8", " ", "nf", " ", 
         RowBox[{"a", "^", "2"}]}], ")"}]}], "/", "N"}], "*", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"4", "-", "ns"}], ")"}], " ", 
        RowBox[{"S1", "[", "N", "]"}]}], "+", 
       RowBox[{"ns", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "N"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"N", "^", "2"}], " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"N", "+", "1"}], ")"}], "^", "2"}]}], ")"}]}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"8", "-", 
          RowBox[{"5", " ", "ns"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"2", " ", "N", " ", 
          RowBox[{"(", 
           RowBox[{"N", "+", "1"}], ")"}]}], ")"}]}], "-", 
       RowBox[{"(", 
        RowBox[{"8", "-", "ns"}], ")"}]}], ")"}]}]}], ";"}], 
  "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"gammapp2", "[", "N_", "]"}], ":=", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        RowBox[{"(", 
         RowBox[{"4", " ", "nf", " ", 
          RowBox[{"a", "^", "2"}]}], ")"}]}], "/", 
       RowBox[{"(", 
        RowBox[{"N", " ", 
         RowBox[{"(", 
          RowBox[{"N", "+", "1"}], ")"}]}], ")"}]}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"ns", " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"2", " ", "N"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"N", " ", 
            RowBox[{"(", 
             RowBox[{"N", "+", "1"}], ")"}]}], ")"}]}]}], "-", "2"}], ")"}]}],
      "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"3", " ", 
        RowBox[{"lambda", "^", "2"}], " ", 
        RowBox[{"(", 
         RowBox[{"ns", "+", "2"}], ")"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"N", " ", 
        RowBox[{"(", 
         RowBox[{"N", "+", "1"}], ")"}]}], ")"}]}], "+", 
     RowBox[{"2", "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"lambda", "^", "2"}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"1", "/", "2"}], "+", 
           RowBox[{
            RowBox[{"1", "/", "4"}], "*", "ns"}]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"a", "^", "2"}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "2"}], "*", "nf"}], "-", 
           RowBox[{
            RowBox[{"1", "/", "2"}], "*", "nf", "*", "ns"}]}], ")"}]}]}], 
       ")"}]}]}]}], ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"expr2", "[", "N_", "]"}], ":=", 
   RowBox[{
    RowBox[{"2", " ", 
     RowBox[{"gammaqq2", "[", "N", "]"}]}], "+", 
    RowBox[{"4", " ", 
     RowBox[{"gammapq2", "[", "N", "]"}]}], "-", 
    RowBox[{"2", " ", 
     RowBox[{"gammapp2", "[", "N", "]"}]}], "-", 
    RowBox[{"gammaqp2", "[", "N", "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"S1", "[", "N_", "]"}], ":=", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{"1", "/", "k"}], ",", 
     RowBox[{"{", 
      RowBox[{"k", ",", "1", ",", "N"}], "}"}]}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.9849391141318607`*^9, 3.9849391256013927`*^9}, {
   3.984939237240424*^9, 3.984939243156012*^9}, {3.984939500496564*^9, 
   3.9849395395555153`*^9}, {3.9849395987737513`*^9, 
   3.9849396153673964`*^9}, {3.9849410472009773`*^9, 3.984941110750965*^9}, {
   3.98494115198792*^9, 3.9849411546878357`*^9}, {3.9849412128087797`*^9, 
   3.984941250414392*^9}, {3.984941305688472*^9, 3.984941340239602*^9}, {
   3.9849417101908503`*^9, 3.9849417241388683`*^9}, {3.984941840116887*^9, 
   3.9849418552314243`*^9}, {3.984941895652568*^9, 3.984941899233268*^9}, 
   3.98494232714555*^9, {3.984942404577456*^9, 3.984942456592977*^9}, 
   3.9849445448258877`*^9},
 CellLabel->
  "In[143]:=",ExpressionUUID->"edba5209-d33f-4e01-b67d-9e8c02f24e17"],

Cell[CellGroupData[{

Cell["Now substitute emergent SUSY conditions", "Subsubsection",
 CellChangeTimes->{{3.984943573201255*^9, 
  3.984943604210964*^9}},ExpressionUUID->"20a2e545-fc6d-4fcb-99b2-\
900ca76d79c0"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{
   RowBox[{"expr2", "[", "M", "]"}], "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"ns", "->", "2"}], ",", " ", 
     RowBox[{"nf", "->", " ", "1"}], ",", " ", 
     RowBox[{"lambda", "->", " ", "a"}]}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.9849392509611473`*^9, 3.984939285253291*^9}, {
   3.984939350147868*^9, 3.984939370592518*^9}, {3.984939427183537*^9, 
   3.984939491540885*^9}, {3.984939566121923*^9, 3.984939580556381*^9}, {
   3.9849396234806213`*^9, 3.984939655460663*^9}, {3.9849436288099947`*^9, 
   3.984943665945528*^9}, {3.9849437097846813`*^9, 3.98494373057933*^9}, 
   3.9849445476557713`*^9},
 CellLabel->
  "In[149]:=",ExpressionUUID->"1c4408f4-2ffe-40a1-80f7-7f07fe1a1dfa"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.9849392899436703`*^9, 3.984939373994944*^9, {3.984939469849216*^9, 
   3.984939492953496*^9}, 3.984939550328225*^9, {3.9849395817536707`*^9, 
   3.984939603688096*^9}, 3.984939657911766*^9, 3.9849411605782013`*^9, 
   3.984941254982749*^9, 3.9849413155561123`*^9, 3.984941347963018*^9, 
   3.984941730885722*^9, {3.984941877845714*^9, 3.984941905696163*^9}, 
   3.9849424299498034`*^9, 3.984942507200632*^9, 3.984943670918064*^9, {
   3.984943716260088*^9, 3.9849437317146378`*^9}, 3.98494455685608*^9},
 CellLabel->
  "Out[149]=",ExpressionUUID->"a06c78ea-b34b-4c8a-8d89-634f03c05dae"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{
   RowBox[{"expr2", "[", "M", "]"}], "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"ns", "->", "1"}], ",", " ", 
     RowBox[{"nf", "->", " ", 
      RowBox[{"1", "/", "2"}]}], ",", " ", 
     RowBox[{"lambda", "->", " ", "a"}]}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.984939713821203*^9, 3.984939716489688*^9}, {
   3.984939822310049*^9, 3.984939827845348*^9}, {3.9849410227919197`*^9, 
   3.984941039571908*^9}, {3.984941126931691*^9, 3.98494114271141*^9}, {
   3.984942571117278*^9, 3.98494258022738*^9}, {3.984943492680341*^9, 
   3.984943492850657*^9}, {3.9849437446591663`*^9, 3.984943751188457*^9}, 
   3.984944548955186*^9},
 CellLabel->
  "In[150]:=",ExpressionUUID->"d5625d91-fdd2-4d56-8f36-653c4a6eb0b2"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.98493971747939*^9, 3.984939829167118*^9, 3.984941178915429*^9, 
   3.984941300646139*^9, 3.984941891225748*^9, 3.984941931573558*^9, 
   3.984942436476885*^9, {3.984942572024926*^9, 3.984942581166131*^9}, 
   3.9849434939215927`*^9, 3.984943755484717*^9, 3.9849445593372498`*^9},
 CellLabel->
  "Out[150]=",ExpressionUUID->"0206f41a-05e4-49e6-86ad-f099da135282"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
N=2 case (conserved current, no renormalisation) LHS and RHS individually \
zero independent of ns,nf\
\>", "Subsubsection",
 CellChangeTimes->{{3.984943765527729*^9, 3.984943837562985*^9}, {
  3.984943891909102*^9, 3.984943896974612*^9}, {3.9849439285969353`*^9, 
  3.9849439585222473`*^9}, {3.9849439995689*^9, 
  3.98494400864573*^9}},ExpressionUUID->"9b71cc01-9839-4e20-b3d8-\
d416f01c0a1d"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{
   RowBox[{"2", " ", 
    RowBox[{"gammaqq2", "[", "2", "]"}]}], "+", 
   RowBox[{"4", " ", 
    RowBox[{"gammapq2", "[", "2", "]"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.9849438588219852`*^9, 3.984943882892569*^9}},
 CellLabel->
  "In[141]:=",ExpressionUUID->"4ff590d7-24b7-41f8-8959-957a6ff8bf0a"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.984943871811245*^9, 3.984943883444859*^9}},
 CellLabel->
  "Out[141]=",ExpressionUUID->"4e65c66f-89bd-469c-aec0-0e2c1219a817"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{
   RowBox[{"2", " ", 
    RowBox[{"gammapp2", "[", "2", "]"}]}], "+", " ", 
   RowBox[{"gammaqp2", "[", "2", "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.984943972036496*^9, 3.984943982343409*^9}},
 CellLabel->
  "In[142]:=",ExpressionUUID->"684a63af-c563-4269-88f1-1c0a1d651ebe"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.984943983259678*^9},
 CellLabel->
  "Out[142]=",ExpressionUUID->"65e9ca54-480c-4a8b-a155-df61a0e176d2"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Three Loop check even moments 2 \[LessEqual] N \[LessEqual] 10 ", \
"Subsection",
 CellChangeTimes->{{3.984944401665895*^9, 
  3.984944492799923*^9}},ExpressionUUID->"75c93823-85aa-42b5-a32d-\
bf567abfd81e"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"gamma3qq", "[", "2", "]"}], "=", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"-", "29"}], "/", "36"}], "*", "a", "*", 
      RowBox[{"lambda", "^", "2"}], "*", "ns"}], "-", 
     RowBox[{
      RowBox[{"29", "/", "72"}], "*", "a", "*", 
      RowBox[{"lambda", "^", "2"}], "*", 
      RowBox[{"ns", "^", "2"}]}], "+", 
     RowBox[{
      RowBox[{"28", "/", "9"}], "*", 
      RowBox[{"a", "^", "2"}], "*", "lambda", "*", "ns"}], "+", 
     RowBox[{
      RowBox[{"14", "/", "9"}], "*", 
      RowBox[{"a", "^", "2"}], "*", "lambda", "*", 
      RowBox[{"ns", "^", "2"}]}], "+", 
     RowBox[{
      RowBox[{"200", "/", "27"}], "*", 
      RowBox[{"a", "^", "3"}], "*", "ns"}], "-", 
     RowBox[{
      RowBox[{"32", "/", "3"}], "*", 
      RowBox[{"a", "^", "3"}], "*", 
      RowBox[{"ns", "^", "2"}]}], "+", 
     RowBox[{
      RowBox[{"3803", "/", "1944"}], "*", 
      RowBox[{"a", "^", "3"}], "*", 
      RowBox[{"ns", "^", "3"}]}], "-", 
     RowBox[{
      RowBox[{"31", "/", "27"}], "*", 
      RowBox[{"a", "^", "3"}], "*", "nf", "*", "ns"}], "+", 
     RowBox[{
      RowBox[{"1031", "/", "324"}], "*", 
      RowBox[{"a", "^", "3"}], "*", "nf", "*", 
      RowBox[{"ns", "^", "2"}]}], "-", 
     RowBox[{
      RowBox[{"47", "/", "18"}], "*", 
      RowBox[{"a", "^", "3"}], "*", 
      RowBox[{"nf", "^", "2"}], "*", "ns"}], "-", 
     RowBox[{
      RowBox[{"40", "/", "3"}], "*", 
      RowBox[{"a", "^", "3"}], "*", "z3", "*", "ns"}], "+", 
     RowBox[{"20", "*", 
      RowBox[{"a", "^", "3"}], "*", "z3", "*", 
      RowBox[{"ns", "^", "2"}]}], "-", 
     RowBox[{
      RowBox[{"10", "/", "3"}], "*", 
      RowBox[{"a", "^", "3"}], "*", "z3", "*", 
      RowBox[{"ns", "^", "3"}]}]}]}], ";"}], "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"gamma3pq", "[", "2", "]"}], "=", 
    RowBox[{
     RowBox[{
      RowBox[{"29", "/", "72"}], "*", "a", "*", 
      RowBox[{"lambda", "^", "2"}], "*", "ns"}], "+", 
     RowBox[{
      RowBox[{"29", "/", "144"}], "*", "a", "*", 
      RowBox[{"lambda", "^", "2"}], "*", 
      RowBox[{"ns", "^", "2"}]}], "-", 
     RowBox[{
      RowBox[{"14", "/", "9"}], "*", 
      RowBox[{"a", "^", "2"}], "*", "lambda", "*", "ns"}], "-", 
     RowBox[{
      RowBox[{"7", "/", "9"}], "*", 
      RowBox[{"a", "^", "2"}], "*", "lambda", "*", 
      RowBox[{"ns", "^", "2"}]}], "-", 
     RowBox[{
      RowBox[{"100", "/", "27"}], "*", 
      RowBox[{"a", "^", "3"}], "*", "ns"}], "+", 
     RowBox[{
      RowBox[{"16", "/", "3"}], "*", 
      RowBox[{"a", "^", "3"}], "*", 
      RowBox[{"ns", "^", "2"}]}], "-", 
     RowBox[{
      RowBox[{"3803", "/", "3888"}], "*", 
      RowBox[{"a", "^", "3"}], "*", 
      RowBox[{"ns", "^", "3"}]}], "+", 
     RowBox[{
      RowBox[{"31", "/", "54"}], "*", 
      RowBox[{"a", "^", "3"}], "*", "nf", "*", "ns"}], "-", 
     RowBox[{
      RowBox[{"1031", "/", "648"}], "*", 
      RowBox[{"a", "^", "3"}], "*", "nf", "*", 
      RowBox[{"ns", "^", "2"}]}], "+", 
     RowBox[{
      RowBox[{"47", "/", "36"}], "*", 
      RowBox[{"a", "^", "3"}], "*", 
      RowBox[{"nf", "^", "2"}], "*", "ns"}], "+", 
     RowBox[{
      RowBox[{"20", "/", "3"}], "*", 
      RowBox[{"a", "^", "3"}], "*", "z3", "*", "ns"}], "-", 
     RowBox[{"10", "*", 
      RowBox[{"a", "^", "3"}], "*", "z3", "*", 
      RowBox[{"ns", "^", "2"}]}], "+", 
     RowBox[{
      RowBox[{"5", "/", "3"}], "*", 
      RowBox[{"a", "^", "3"}], "*", "z3", "*", 
      RowBox[{"ns", "^", "3"}]}]}]}], ";"}], "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"gamma3qp", "[", "2", "]"}], "=", 
    RowBox[{
     RowBox[{
      RowBox[{"17", "/", "6"}], "*", "a", "*", 
      RowBox[{"lambda", "^", "2"}], "*", "nf"}], "+", 
     RowBox[{
      RowBox[{"17", "/", "12"}], "*", "a", "*", 
      RowBox[{"lambda", "^", "2"}], "*", "nf", "*", "ns"}], "-", 
     RowBox[{
      RowBox[{"88", "/", "3"}], "*", 
      RowBox[{"a", "^", "2"}], "*", "lambda", "*", "nf"}], "-", 
     RowBox[{
      RowBox[{"44", "/", "3"}], "*", 
      RowBox[{"a", "^", "2"}], "*", "lambda", "*", "nf", "*", "ns"}], "-", 
     RowBox[{
      RowBox[{"656", "/", "9"}], "*", 
      RowBox[{"a", "^", "3"}], "*", "nf"}], "+", 
     RowBox[{
      RowBox[{"964", "/", "9"}], "*", 
      RowBox[{"a", "^", "3"}], "*", "nf", "*", "ns"}], "-", 
     RowBox[{
      RowBox[{"6539", "/", "324"}], "*", 
      RowBox[{"a", "^", "3"}], "*", "nf", "*", 
      RowBox[{"ns", "^", "2"}]}], "-", 
     RowBox[{
      RowBox[{"182", "/", "9"}], "*", 
      RowBox[{"a", "^", "3"}], "*", 
      RowBox[{"nf", "^", "2"}]}], "-", 
     RowBox[{
      RowBox[{"217", "/", "27"}], "*", 
      RowBox[{"a", "^", "3"}], "*", 
      RowBox[{"nf", "^", "2"}], "*", "ns"}], "+", 
     RowBox[{"80", "*", 
      RowBox[{"a", "^", "3"}], "*", "z3", "*", "nf"}], "-", 
     RowBox[{"120", "*", 
      RowBox[{"a", "^", "3"}], "*", "z3", "*", "nf", "*", "ns"}], "+", 
     RowBox[{"20", "*", 
      RowBox[{"a", "^", "3"}], "*", "z3", "*", "nf", "*", 
      RowBox[{"ns", "^", "2"}]}]}]}], ";"}], "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"gamma3pp", "[", "2", "]"}], "=", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"-", "17"}], "/", "12"}], "*", "a", "*", 
      RowBox[{"lambda", "^", "2"}], "*", "nf"}], "-", 
     RowBox[{
      RowBox[{"17", "/", "24"}], "*", "a", "*", 
      RowBox[{"lambda", "^", "2"}], "*", "nf", "*", "ns"}], "+", 
     RowBox[{
      RowBox[{"44", "/", "3"}], "*", 
      RowBox[{"a", "^", "2"}], "*", "lambda", "*", "nf"}], "+", 
     RowBox[{
      RowBox[{"22", "/", "3"}], "*", 
      RowBox[{"a", "^", "2"}], "*", "lambda", "*", "nf", "*", "ns"}], "+", 
     RowBox[{
      RowBox[{"328", "/", "9"}], "*", 
      RowBox[{"a", "^", "3"}], "*", "nf"}], "-", 
     RowBox[{
      RowBox[{"482", "/", "9"}], "*", 
      RowBox[{"a", "^", "3"}], "*", "nf", "*", "ns"}], "+", 
     RowBox[{
      RowBox[{"6539", "/", "648"}], "*", 
      RowBox[{"a", "^", "3"}], "*", "nf", "*", 
      RowBox[{"ns", "^", "2"}]}], "+", 
     RowBox[{
      RowBox[{"91", "/", "9"}], "*", 
      RowBox[{"a", "^", "3"}], "*", 
      RowBox[{"nf", "^", "2"}]}], "+", 
     RowBox[{
      RowBox[{"217", "/", "54"}], "*", 
      RowBox[{"a", "^", "3"}], "*", 
      RowBox[{"nf", "^", "2"}], "*", "ns"}], "-", 
     RowBox[{"40", "*", 
      RowBox[{"a", "^", "3"}], "*", "z3", "*", "nf"}], "+", 
     RowBox[{"60", "*", 
      RowBox[{"a", "^", "3"}], "*", "z3", "*", "nf", "*", "ns"}], "-", 
     RowBox[{"10", "*", 
      RowBox[{"a", "^", "3"}], "*", "z3", "*", "nf", "*", 
      RowBox[{"ns", "^", "2"}]}]}]}], ";"}], "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"gamma3qq", "[", "4", "]"}], "=", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"-", "237"}], "/", "200"}], "*", "a", "*", 
      RowBox[{"lambda", "^", "2"}], "*", "ns"}], "-", 
     RowBox[{
      RowBox[{"237", "/", "400"}], "*", "a", "*", 
      RowBox[{"lambda", "^", "2"}], "*", 
      RowBox[{"ns", "^", "2"}]}], "+", 
     RowBox[{
      RowBox[{"607", "/", "150"}], "*", 
      RowBox[{"a", "^", "2"}], "*", "lambda", "*", "ns"}], "+", 
     RowBox[{
      RowBox[{"607", "/", "300"}], "*", 
      RowBox[{"a", "^", "2"}], "*", "lambda", "*", 
      RowBox[{"ns", "^", "2"}]}], "+", 
     RowBox[{
      RowBox[{"47917", "/", "4500"}], "*", 
      RowBox[{"a", "^", "3"}], "*", "ns"}], "-", 
     RowBox[{
      RowBox[{"2530357", "/", "180000"}], "*", 
      RowBox[{"a", "^", "3"}], "*", 
      RowBox[{"ns", "^", "2"}]}], "+", 
     RowBox[{
      RowBox[{"1937029", "/", "800000"}], "*", 
      RowBox[{"a", "^", "3"}], "*", 
      RowBox[{"ns", "^", "3"}]}], "+", 
     RowBox[{
      RowBox[{"6461", "/", "3000"}], "*", 
      RowBox[{"a", "^", "3"}], "*", "nf", "*", "ns"}], "+", 
     RowBox[{
      RowBox[{"2188409", "/", "720000"}], "*", 
      RowBox[{"a", "^", "3"}], "*", "nf", "*", 
      RowBox[{"ns", "^", "2"}]}], "-", 
     RowBox[{
      RowBox[{"45413", "/", "36000"}], "*", 
      RowBox[{"a", "^", "3"}], "*", 
      RowBox[{"nf", "^", "2"}], "*", "ns"}], "-", 
     RowBox[{
      RowBox[{"303", "/", "25"}], "*", 
      RowBox[{"a", "^", "3"}], "*", "z3", "*", "ns"}], "+", 
     RowBox[{
      RowBox[{"909", "/", "50"}], "*", 
      RowBox[{"a", "^", "3"}], "*", "z3", "*", 
      RowBox[{"ns", "^", "2"}]}], "-", 
     RowBox[{
      RowBox[{"303", "/", "100"}], "*", 
      RowBox[{"a", "^", "3"}], "*", "z3", "*", 
      RowBox[{"ns", "^", "3"}]}]}]}], ";"}], "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"gamma3pq", "[", "4", "]"}], "=", 
    RowBox[{
     RowBox[{
      RowBox[{"2239", "/", "12000"}], "*", "a", "*", 
      RowBox[{"lambda", "^", "2"}], "*", "ns"}], "+", 
     RowBox[{
      RowBox[{"2239", "/", "24000"}], "*", "a", "*", 
      RowBox[{"lambda", "^", "2"}], "*", 
      RowBox[{"ns", "^", "2"}]}], "-", 
     RowBox[{
      RowBox[{"58", "/", "75"}], "*", 
      RowBox[{"a", "^", "2"}], "*", "lambda", "*", "ns"}], "-", 
     RowBox[{
      RowBox[{"29", "/", "75"}], "*", 
      RowBox[{"a", "^", "2"}], "*", "lambda", "*", 
      RowBox[{"ns", "^", "2"}]}], "-", 
     RowBox[{
      RowBox[{"733", "/", "375"}], "*", 
      RowBox[{"a", "^", "3"}], "*", "ns"}], "+", 
     RowBox[{
      RowBox[{"155819", "/", "45000"}], "*", 
      RowBox[{"a", "^", "3"}], "*", 
      RowBox[{"ns", "^", "2"}]}], "-", 
     RowBox[{
      RowBox[{"1041133", "/", "1200000"}], "*", 
      RowBox[{"a", "^", "3"}], "*", 
      RowBox[{"ns", "^", "3"}]}], "+", 
     RowBox[{
      RowBox[{"967", "/", "2250"}], "*", 
      RowBox[{"a", "^", "3"}], "*", "nf", "*", "ns"}], "-", 
     RowBox[{
      RowBox[{"83021", "/", "120000"}], "*", 
      RowBox[{"a", "^", "3"}], "*", "nf", "*", 
      RowBox[{"ns", "^", "2"}]}], "+", 
     RowBox[{
      RowBox[{"4421", "/", "6000"}], "*", 
      RowBox[{"a", "^", "3"}], "*", 
      RowBox[{"nf", "^", "2"}], "*", "ns"}], "+", 
     RowBox[{
      RowBox[{"114", "/", "25"}], "*", 
      RowBox[{"a", "^", "3"}], "*", "z3", "*", "ns"}], "-", 
     RowBox[{
      RowBox[{"171", "/", "25"}], "*", 
      RowBox[{"a", "^", "3"}], "*", "z3", "*", 
      RowBox[{"ns", "^", "2"}]}], "+", 
     RowBox[{
      RowBox[{"57", "/", "50"}], "*", 
      RowBox[{"a", "^", "3"}], "*", "z3", "*", 
      RowBox[{"ns", "^", "3"}]}]}]}], ";"}], "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"gamma3qp", "[", "4", "]"}], "=", 
    RowBox[{
     RowBox[{
      RowBox[{"207", "/", "400"}], "*", "a", "*", 
      RowBox[{"lambda", "^", "2"}], "*", "nf"}], "+", 
     RowBox[{
      RowBox[{"207", "/", "800"}], "*", "a", "*", 
      RowBox[{"lambda", "^", "2"}], "*", "nf", "*", "ns"}], "-", 
     RowBox[{
      RowBox[{"164", "/", "15"}], "*", 
      RowBox[{"a", "^", "2"}], "*", "lambda", "*", "nf"}], "-", 
     RowBox[{
      RowBox[{"82", "/", "15"}], "*", 
      RowBox[{"a", "^", "2"}], "*", "lambda", "*", "nf", "*", "ns"}], "-", 
     RowBox[{
      RowBox[{"638", "/", "25"}], "*", 
      RowBox[{"a", "^", "3"}], "*", "nf"}], "+", 
     RowBox[{
      RowBox[{"86863", "/", "1800"}], "*", 
      RowBox[{"a", "^", "3"}], "*", "nf", "*", "ns"}], "-", 
     RowBox[{
      RowBox[{"1735387", "/", "180000"}], "*", 
      RowBox[{"a", "^", "3"}], "*", "nf", "*", 
      RowBox[{"ns", "^", "2"}]}], "-", 
     RowBox[{
      RowBox[{"5377", "/", "900"}], "*", 
      RowBox[{"a", "^", "3"}], "*", 
      RowBox[{"nf", "^", "2"}]}], "-", 
     RowBox[{
      RowBox[{"43259", "/", "9000"}], "*", 
      RowBox[{"a", "^", "3"}], "*", 
      RowBox[{"nf", "^", "2"}], "*", "ns"}], "+", 
     RowBox[{
      RowBox[{"228", "/", "5"}], "*", 
      RowBox[{"a", "^", "3"}], "*", "z3", "*", "nf"}], "-", 
     RowBox[{
      RowBox[{"342", "/", "5"}], "*", 
      RowBox[{"a", "^", "3"}], "*", "z3", "*", "nf", "*", "ns"}], "+", 
     RowBox[{
      RowBox[{"57", "/", "5"}], "*", 
      RowBox[{"a", "^", "3"}], "*", "z3", "*", "nf", "*", 
      RowBox[{"ns", "^", "2"}]}]}]}], ";"}], "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"gamma3pp", "[", "4", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"-", "281"}], "/", "150"}], "*", 
     RowBox[{"lambda", "^", "3"}]}], "-", 
    RowBox[{
     RowBox[{"281", "/", "240"}], "*", 
     RowBox[{"lambda", "^", "3"}], "*", "ns"}], "-", 
    RowBox[{
     RowBox[{"281", "/", "2400"}], "*", 
     RowBox[{"lambda", "^", "3"}], "*", 
     RowBox[{"ns", "^", "2"}]}], "-", 
    RowBox[{
     RowBox[{"83", "/", "25"}], "*", "a", "*", 
     RowBox[{"lambda", "^", "2"}], "*", "nf"}], "-", 
    RowBox[{
     RowBox[{"83", "/", "50"}], "*", "a", "*", 
     RowBox[{"lambda", "^", "2"}], "*", "nf", "*", "ns"}], "+", 
    RowBox[{
     RowBox[{"617", "/", "50"}], "*", 
     RowBox[{"a", "^", "2"}], "*", "lambda", "*", "nf"}], "+", 
    RowBox[{
     RowBox[{"617", "/", "100"}], "*", 
     RowBox[{"a", "^", "2"}], "*", "lambda", "*", "nf", "*", "ns"}], "+", 
    RowBox[{
     RowBox[{"7432", "/", "225"}], "*", 
     RowBox[{"a", "^", "3"}], "*", "nf"}], "-", 
    RowBox[{
     RowBox[{"17963", "/", "450"}], "*", 
     RowBox[{"a", "^", "3"}], "*", "nf", "*", "ns"}], "+", 
    RowBox[{
     RowBox[{"325829", "/", "45000"}], "*", 
     RowBox[{"a", "^", "3"}], "*", "nf", "*", 
     RowBox[{"ns", "^", "2"}]}], "+", 
    RowBox[{
     RowBox[{"1477", "/", "150"}], "*", 
     RowBox[{"a", "^", "3"}], "*", 
     RowBox[{"nf", "^", "2"}]}], "+", 
    RowBox[{
     RowBox[{"7759", "/", "2250"}], "*", 
     RowBox[{"a", "^", "3"}], "*", 
     RowBox[{"nf", "^", "2"}], "*", "ns"}], "-", 
    RowBox[{
     RowBox[{"144", "/", "5"}], "*", 
     RowBox[{"a", "^", "3"}], "*", "z3", "*", "nf"}], "+", 
    RowBox[{
     RowBox[{"216", "/", "5"}], "*", 
     RowBox[{"a", "^", "3"}], "*", "z3", "*", "nf", "*", "ns"}], "-", 
    RowBox[{
     RowBox[{"36", "/", "5"}], "*", 
     RowBox[{"a", "^", "3"}], "*", "z3", "*", "nf", "*", 
     RowBox[{"ns", "^", "2"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"gamma3qq", "[", "6", "]"}], "=", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"-", "565"}], "/", "441"}], "*", "a", "*", 
      RowBox[{"lambda", "^", "2"}], "*", "ns"}], "-", 
     RowBox[{
      RowBox[{"565", "/", "882"}], "*", "a", "*", 
      RowBox[{"lambda", "^", "2"}], "*", 
      RowBox[{"ns", "^", "2"}]}], "+", 
     RowBox[{
      RowBox[{"9118", "/", "2205"}], "*", 
      RowBox[{"a", "^", "2"}], "*", "lambda", "*", "ns"}], "+", 
     RowBox[{
      RowBox[{"4559", "/", "2205"}], "*", 
      RowBox[{"a", "^", "2"}], "*", "lambda", "*", 
      RowBox[{"ns", "^", "2"}]}], "+", 
     RowBox[{
      RowBox[{"7081337", "/", "617400"}], "*", 
      RowBox[{"a", "^", "3"}], "*", "ns"}], "-", 
     RowBox[{
      RowBox[{"1165417279", "/", "77792400"}], "*", 
      RowBox[{"a", "^", "3"}], "*", 
      RowBox[{"ns", "^", "2"}]}], "+", 
     RowBox[{
      RowBox[{"517745717", "/", "204205050"}], "*", 
      RowBox[{"a", "^", "3"}], "*", 
      RowBox[{"ns", "^", "3"}]}], "+", 
     RowBox[{
      RowBox[{"2512717", "/", "926100"}], "*", 
      RowBox[{"a", "^", "3"}], "*", "nf", "*", "ns"}], "+", 
     RowBox[{
      RowBox[{"60293081", "/", "19448100"}], "*", 
      RowBox[{"a", "^", "3"}], "*", "nf", "*", 
      RowBox[{"ns", "^", "2"}]}], "-", 
     RowBox[{
      RowBox[{"1795861", "/", "1852200"}], "*", 
      RowBox[{"a", "^", "3"}], "*", 
      RowBox[{"nf", "^", "2"}], "*", "ns"}], "-", 
     RowBox[{
      RowBox[{"1768", "/", "147"}], "*", 
      RowBox[{"a", "^", "3"}], "*", "z3", "*", "ns"}], "+", 
     RowBox[{
      RowBox[{"884", "/", "49"}], "*", 
      RowBox[{"a", "^", "3"}], "*", "z3", "*", 
      RowBox[{"ns", "^", "2"}]}], "-", 
     RowBox[{
      RowBox[{"442", "/", "147"}], "*", 
      RowBox[{"a", "^", "3"}], "*", "z3", "*", 
      RowBox[{"ns", "^", "3"}]}]}]}], ";"}], "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"gamma3pq", "[", "6", "]"}], "=", 
    RowBox[{
     RowBox[{
      RowBox[{"3799", "/", "41160"}], "*", "a", "*", 
      RowBox[{"lambda", "^", "2"}], "*", "ns"}], "+", 
     RowBox[{
      RowBox[{"3799", "/", "82320"}], "*", "a", "*", 
      RowBox[{"lambda", "^", "2"}], "*", 
      RowBox[{"ns", "^", "2"}]}], "-", 
     RowBox[{
      RowBox[{"311", "/", "735"}], "*", 
      RowBox[{"a", "^", "2"}], "*", "lambda", "*", "ns"}], "-", 
     RowBox[{
      RowBox[{"311", "/", "1470"}], "*", 
      RowBox[{"a", "^", "2"}], "*", "lambda", "*", 
      RowBox[{"ns", "^", "2"}]}], "-", 
     RowBox[{
      RowBox[{"791303", "/", "617400"}], "*", 
      RowBox[{"a", "^", "3"}], "*", "ns"}], "+", 
     RowBox[{
      RowBox[{"16206761", "/", "6482700"}], "*", 
      RowBox[{"a", "^", "3"}], "*", 
      RowBox[{"ns", "^", "2"}]}], "-", 
     RowBox[{
      RowBox[{"1615099637", "/", "2178187200"}], "*", 
      RowBox[{"a", "^", "3"}], "*", 
      RowBox[{"ns", "^", "3"}]}], "+", 
     RowBox[{
      RowBox[{"168229", "/", "617400"}], "*", 
      RowBox[{"a", "^", "3"}], "*", "nf", "*", "ns"}], "-", 
     RowBox[{
      RowBox[{"7330171", "/", "25930800"}], "*", 
      RowBox[{"a", "^", "3"}], "*", "nf", "*", 
      RowBox[{"ns", "^", "2"}]}], "+", 
     RowBox[{
      RowBox[{"188459", "/", "411600"}], "*", 
      RowBox[{"a", "^", "3"}], "*", 
      RowBox[{"nf", "^", "2"}], "*", "ns"}], "+", 
     RowBox[{
      RowBox[{"164", "/", "49"}], "*", 
      RowBox[{"a", "^", "3"}], "*", "z3", "*", "ns"}], "-", 
     RowBox[{
      RowBox[{"246", "/", "49"}], "*", 
      RowBox[{"a", "^", "3"}], "*", "z3", "*", 
      RowBox[{"ns", "^", "2"}]}], "+", 
     RowBox[{
      RowBox[{"41", "/", "49"}], "*", 
      RowBox[{"a", "^", "3"}], "*", "z3", "*", 
      RowBox[{"ns", "^", "3"}]}]}]}], ";"}], "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"gamma3qp", "[", "6", "]"}], "=", 
    RowBox[{
     RowBox[{
      RowBox[{"17", "/", "98"}], "*", "a", "*", 
      RowBox[{"lambda", "^", "2"}], "*", "nf"}], "+", 
     RowBox[{
      RowBox[{"17", "/", "196"}], "*", "a", "*", 
      RowBox[{"lambda", "^", "2"}], "*", "nf", "*", "ns"}], "-", 
     RowBox[{
      RowBox[{"1724", "/", "315"}], "*", 
      RowBox[{"a", "^", "2"}], "*", "lambda", "*", "nf"}], "-", 
     RowBox[{
      RowBox[{"862", "/", "315"}], "*", 
      RowBox[{"a", "^", "2"}], "*", "lambda", "*", "nf", "*", "ns"}], "-", 
     RowBox[{
      RowBox[{"888263", "/", "66150"}], "*", 
      RowBox[{"a", "^", "3"}], "*", "nf"}], "+", 
     RowBox[{
      RowBox[{"5793481", "/", "198450"}], "*", 
      RowBox[{"a", "^", "3"}], "*", "nf", "*", "ns"}], "-", 
     RowBox[{
      RowBox[{"1442032463", "/", "233377200"}], "*", 
      RowBox[{"a", "^", "3"}], "*", "nf", "*", 
      RowBox[{"ns", "^", "2"}]}], "-", 
     RowBox[{
      RowBox[{"162641", "/", "66150"}], "*", 
      RowBox[{"a", "^", "3"}], "*", 
      RowBox[{"nf", "^", "2"}]}], "-", 
     RowBox[{
      RowBox[{"18643259", "/", "5556600"}], "*", 
      RowBox[{"a", "^", "3"}], "*", 
      RowBox[{"nf", "^", "2"}], "*", "ns"}], "+", 
     RowBox[{
      RowBox[{"656", "/", "21"}], "*", 
      RowBox[{"a", "^", "3"}], "*", "z3", "*", "nf"}], "-", 
     RowBox[{
      RowBox[{"328", "/", "7"}], "*", 
      RowBox[{"a", "^", "3"}], "*", "z3", "*", "nf", "*", "ns"}], "+", 
     RowBox[{
      RowBox[{"164", "/", "21"}], "*", 
      RowBox[{"a", "^", "3"}], "*", "z3", "*", "nf", "*", 
      RowBox[{"ns", "^", "2"}]}]}]}], ";"}], "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"gamma3pp", "[", "6", "]"}], "=", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"-", "524"}], "/", "245"}], "*", 
      RowBox[{"lambda", "^", "3"}]}], "-", 
     RowBox[{
      RowBox[{"131", "/", "98"}], "*", 
      RowBox[{"lambda", "^", "3"}], "*", "ns"}], "-", 
     RowBox[{
      RowBox[{"131", "/", "980"}], "*", 
      RowBox[{"lambda", "^", "3"}], "*", 
      RowBox[{"ns", "^", "2"}]}], "-", 
     RowBox[{
      RowBox[{"3561", "/", "980"}], "*", "a", "*", 
      RowBox[{"lambda", "^", "2"}], "*", "nf"}], "-", 
     RowBox[{
      RowBox[{"3561", "/", "1960"}], "*", "a", "*", 
      RowBox[{"lambda", "^", "2"}], "*", "nf", "*", "ns"}], "+", 
     RowBox[{
      RowBox[{"2806", "/", "245"}], "*", 
      RowBox[{"a", "^", "2"}], "*", "lambda", "*", "nf"}], "+", 
     RowBox[{
      RowBox[{"1403", "/", "245"}], "*", 
      RowBox[{"a", "^", "2"}], "*", "lambda", "*", "nf", "*", "ns"}], "+", 
     RowBox[{
      RowBox[{"716197", "/", "22050"}], "*", 
      RowBox[{"a", "^", "3"}], "*", "nf"}], "-", 
     RowBox[{
      RowBox[{"708721", "/", "18900"}], "*", 
      RowBox[{"a", "^", "3"}], "*", "nf", "*", "ns"}], "+", 
     RowBox[{
      RowBox[{"527774887", "/", "77792400"}], "*", 
      RowBox[{"a", "^", "3"}], "*", "nf", "*", 
      RowBox[{"ns", "^", "2"}]}], "+", 
     RowBox[{
      RowBox[{"21053", "/", "2205"}], "*", 
      RowBox[{"a", "^", "3"}], "*", 
      RowBox[{"nf", "^", "2"}]}], "+", 
     RowBox[{
      RowBox[{"6414439", "/", "1852200"}], "*", 
      RowBox[{"a", "^", "3"}], "*", 
      RowBox[{"nf", "^", "2"}], "*", "ns"}], "-", 
     RowBox[{
      RowBox[{"184", "/", "7"}], "*", 
      RowBox[{"a", "^", "3"}], "*", "z3", "*", "nf"}], "+", 
     RowBox[{
      RowBox[{"276", "/", "7"}], "*", 
      RowBox[{"a", "^", "3"}], "*", "z3", "*", "nf", "*", "ns"}], "-", 
     RowBox[{
      RowBox[{"46", "/", "7"}], "*", 
      RowBox[{"a", "^", "3"}], "*", "z3", "*", "nf", "*", 
      RowBox[{"ns", "^", "2"}]}]}]}], ";"}], "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"gamma3qq", "[", "8", "]"}], "=", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"-", "6839"}], "/", "5184"}], "*", "a", "*", 
      RowBox[{"lambda", "^", "2"}], "*", "ns"}], "-", 
     RowBox[{
      RowBox[{"6839", "/", "10368"}], "*", "a", "*", 
      RowBox[{"lambda", "^", "2"}], "*", 
      RowBox[{"ns", "^", "2"}]}], "+", 
     RowBox[{
      RowBox[{"93673", "/", "22680"}], "*", 
      RowBox[{"a", "^", "2"}], "*", "lambda", "*", "ns"}], "+", 
     RowBox[{
      RowBox[{"93673", "/", "45360"}], "*", 
      RowBox[{"a", "^", "2"}], "*", "lambda", "*", 
      RowBox[{"ns", "^", "2"}]}], "+", 
     RowBox[{
      RowBox[{"575204639", "/", "48988800"}], "*", 
      RowBox[{"a", "^", "3"}], "*", "ns"}], "-", 
     RowBox[{
      RowBox[{"20968949089", "/", "1371686400"}], "*", 
      RowBox[{"a", "^", "3"}], "*", 
      RowBox[{"ns", "^", "2"}]}], "+", 
     RowBox[{
      RowBox[{"1521395974547", "/", "592568524800"}], "*", 
      RowBox[{"a", "^", "3"}], "*", 
      RowBox[{"ns", "^", "3"}]}], "+", 
     RowBox[{
      RowBox[{"160964147", "/", "57153600"}], "*", 
      RowBox[{"a", "^", "3"}], "*", "nf", "*", "ns"}], "+", 
     RowBox[{
      RowBox[{"51989058613", "/", "16460236800"}], "*", 
      RowBox[{"a", "^", "3"}], "*", "nf", "*", 
      RowBox[{"ns", "^", "2"}]}], "-", 
     RowBox[{
      RowBox[{"66132359", "/", "76204800"}], "*", 
      RowBox[{"a", "^", "3"}], "*", 
      RowBox[{"nf", "^", "2"}], "*", "ns"}], "-", 
     RowBox[{
      RowBox[{"1297", "/", "108"}], "*", 
      RowBox[{"a", "^", "3"}], "*", "z3", "*", "ns"}], "+", 
     RowBox[{
      RowBox[{"1297", "/", "72"}], "*", 
      RowBox[{"a", "^", "3"}], "*", "z3", "*", 
      RowBox[{"ns", "^", "2"}]}], "-", 
     RowBox[{
      RowBox[{"1297", "/", "432"}], "*", 
      RowBox[{"a", "^", "3"}], "*", "z3", "*", 
      RowBox[{"ns", "^", "3"}]}]}]}], ";"}], "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"gamma3pq", "[", "8", "]"}], "=", 
    RowBox[{
     RowBox[{
      RowBox[{"50333", "/", "1088640"}], "*", "a", "*", 
      RowBox[{"lambda", "^", "2"}], "*", "ns"}], "+", 
     RowBox[{
      RowBox[{"50333", "/", "2177280"}], "*", "a", "*", 
      RowBox[{"lambda", "^", "2"}], "*", 
      RowBox[{"ns", "^", "2"}]}], "-", 
     RowBox[{
      RowBox[{"688", "/", "2835"}], "*", 
      RowBox[{"a", "^", "2"}], "*", "lambda", "*", "ns"}], "-", 
     RowBox[{
      RowBox[{"344", "/", "2835"}], "*", 
      RowBox[{"a", "^", "2"}], "*", "lambda", "*", 
      RowBox[{"ns", "^", "2"}]}], "-", 
     RowBox[{
      RowBox[{"84333889", "/", "85730400"}], "*", 
      RowBox[{"a", "^", "3"}], "*", "ns"}], "+", 
     RowBox[{
      RowBox[{"85912993", "/", "42865200"}], "*", 
      RowBox[{"a", "^", "3"}], "*", 
      RowBox[{"ns", "^", "2"}]}], "-", 
     RowBox[{
      RowBox[{"97876776871", "/", "148142131200"}], "*", 
      RowBox[{"a", "^", "3"}], "*", 
      RowBox[{"ns", "^", "3"}]}], "+", 
     RowBox[{
      RowBox[{"6854363", "/", "57153600"}], "*", 
      RowBox[{"a", "^", "3"}], "*", "nf", "*", "ns"}], "-", 
     RowBox[{
      RowBox[{"57845723", "/", "1028764800"}], "*", 
      RowBox[{"a", "^", "3"}], "*", "nf", "*", 
      RowBox[{"ns", "^", "2"}]}], "+", 
     RowBox[{
      RowBox[{"5629769", "/", "19051200"}], "*", 
      RowBox[{"a", "^", "3"}], "*", 
      RowBox[{"nf", "^", "2"}], "*", "ns"}], "+", 
     RowBox[{
      RowBox[{"71", "/", "27"}], "*", 
      RowBox[{"a", "^", "3"}], "*", "z3", "*", "ns"}], "-", 
     RowBox[{
      RowBox[{"71", "/", "18"}], "*", 
      RowBox[{"a", "^", "3"}], "*", "z3", "*", 
      RowBox[{"ns", "^", "2"}]}], "+", 
     RowBox[{
      RowBox[{"71", "/", "108"}], "*", 
      RowBox[{"a", "^", "3"}], "*", "z3", "*", 
      RowBox[{"ns", "^", "3"}]}]}]}], ";"}], "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"gamma3qp", "[", "8", "]"}], "=", 
    RowBox[{
     RowBox[{
      RowBox[{"269", "/", "3456"}], "*", "a", "*", 
      RowBox[{"lambda", "^", "2"}], "*", "nf"}], "+", 
     RowBox[{
      RowBox[{"269", "/", "6912"}], "*", "a", "*", 
      RowBox[{"lambda", "^", "2"}], "*", "nf", "*", "ns"}], "-", 
     RowBox[{
      RowBox[{"968", "/", "315"}], "*", 
      RowBox[{"a", "^", "2"}], "*", "lambda", "*", "nf"}], "-", 
     RowBox[{
      RowBox[{"484", "/", "315"}], "*", 
      RowBox[{"a", "^", "2"}], "*", "lambda", "*", "nf", "*", "ns"}], "-", 
     RowBox[{
      RowBox[{"85892929", "/", "9525600"}], "*", 
      RowBox[{"a", "^", "3"}], "*", "nf"}], "+", 
     RowBox[{
      RowBox[{"261680453", "/", "12700800"}], "*", 
      RowBox[{"a", "^", "3"}], "*", "nf", "*", "ns"}], "-", 
     RowBox[{
      RowBox[{"74966080069", "/", "16460236800"}], "*", 
      RowBox[{"a", "^", "3"}], "*", "nf", "*", 
      RowBox[{"ns", "^", "2"}]}], "-", 
     RowBox[{
      RowBox[{"3628501", "/", "3175200"}], "*", 
      RowBox[{"a", "^", "3"}], "*", 
      RowBox[{"nf", "^", "2"}]}], "-", 
     RowBox[{
      RowBox[{"1168586459", "/", "457228800"}], "*", 
      RowBox[{"a", "^", "3"}], "*", 
      RowBox[{"nf", "^", "2"}], "*", "ns"}], "+", 
     RowBox[{
      RowBox[{"71", "/", "3"}], "*", 
      RowBox[{"a", "^", "3"}], "*", "z3", "*", "nf"}], "-", 
     RowBox[{
      RowBox[{"71", "/", "2"}], "*", 
      RowBox[{"a", "^", "3"}], "*", "z3", "*", "nf", "*", "ns"}], "+", 
     RowBox[{
      RowBox[{"71", "/", "12"}], "*", 
      RowBox[{"a", "^", "3"}], "*", "z3", "*", "nf", "*", 
      RowBox[{"ns", "^", "2"}]}]}]}], ";"}], "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gamma3pp", "[", "8", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"-", "16447"}], "/", "7560"}], "*", 
     RowBox[{"lambda", "^", "3"}]}], "-", 
    RowBox[{
     RowBox[{"16447", "/", "12096"}], "*", 
     RowBox[{"lambda", "^", "3"}], "*", "ns"}], "-", 
    RowBox[{
     RowBox[{"16447", "/", "120960"}], "*", 
     RowBox[{"lambda", "^", "3"}], "*", 
     RowBox[{"ns", "^", "2"}]}], "-", 
    RowBox[{
     RowBox[{"56269", "/", "15120"}], "*", "a", "*", 
     RowBox[{"lambda", "^", "2"}], "*", "nf"}], "-", 
    RowBox[{
     RowBox[{"56269", "/", "30240"}], "*", "a", "*", 
     RowBox[{"lambda", "^", "2"}], "*", "nf", "*", "ns"}], "+", 
    RowBox[{
     RowBox[{"83173", "/", "7560"}], "*", 
     RowBox[{"a", "^", "2"}], "*", "lambda", "*", "nf"}], "+", 
    RowBox[{
     RowBox[{"83173", "/", "15120"}], "*", 
     RowBox[{"a", "^", "2"}], "*", "lambda", "*", "nf", "*", "ns"}], "+", 
    RowBox[{
     RowBox[{"76893941", "/", "2381400"}], "*", 
     RowBox[{"a", "^", "3"}], "*", "nf"}], "-", 
    RowBox[{
     RowBox[{"58293719", "/", "1587600"}], "*", 
     RowBox[{"a", "^", "3"}], "*", "nf", "*", "ns"}], "+", 
    RowBox[{
     RowBox[{"3914351663", "/", "587865600"}], "*", 
     RowBox[{"a", "^", "3"}], "*", "nf", "*", 
     RowBox[{"ns", "^", "2"}]}], "+", 
    RowBox[{
     RowBox[{"212743", "/", "22680"}], "*", 
     RowBox[{"a", "^", "3"}], "*", 
     RowBox[{"nf", "^", "2"}]}], "+", 
    RowBox[{
     RowBox[{"49758833", "/", "14288400"}], "*", 
     RowBox[{"a", "^", "3"}], "*", 
     RowBox[{"nf", "^", "2"}], "*", "ns"}], "-", 
    RowBox[{
     RowBox[{"76", "/", "3"}], "*", 
     RowBox[{"a", "^", "3"}], "*", "z3", "*", "nf"}], "+", 
    RowBox[{"38", "*", 
     RowBox[{"a", "^", "3"}], "*", "z3", "*", "nf", "*", "ns"}], "-", 
    RowBox[{
     RowBox[{"19", "/", "3"}], "*", 
     RowBox[{"a", "^", "3"}], "*", "z3", "*", "nf", "*", 
     RowBox[{"ns", "^", "2"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"gamma3qq", "[", "10", "]"}], "=", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"-", "16191"}], "/", "12100"}], "*", "a", "*", 
      RowBox[{"lambda", "^", "2"}], "*", "ns"}], "-", 
     RowBox[{
      RowBox[{"16191", "/", "24200"}], "*", "a", "*", 
      RowBox[{"lambda", "^", "2"}], "*", 
      RowBox[{"ns", "^", "2"}]}], "+", 
     RowBox[{
      RowBox[{"783767", "/", "190575"}], "*", 
      RowBox[{"a", "^", "2"}], "*", "lambda", "*", "ns"}], "+", 
     RowBox[{
      RowBox[{"783767", "/", "381150"}], "*", 
      RowBox[{"a", "^", "2"}], "*", "lambda", "*", 
      RowBox[{"ns", "^", "2"}]}], "+", 
     RowBox[{
      RowBox[{"100190442241", "/", "8452382400"}], "*", 
      RowBox[{"a", "^", "3"}], "*", "ns"}], "-", 
     RowBox[{
      RowBox[{"71634966564877", "/", "4648810320000"}], "*", 
      RowBox[{"a", "^", "3"}], "*", 
      RowBox[{"ns", "^", "2"}]}], "+", 
     RowBox[{
      RowBox[{"439291747552309", "/", "170456378400000"}], "*", 
      RowBox[{"a", "^", "3"}], "*", 
      RowBox[{"ns", "^", "3"}]}], "+", 
     RowBox[{
      RowBox[{"9914273267", "/", "3521826000"}], "*", 
      RowBox[{"a", "^", "3"}], "*", "nf", "*", "ns"}], "+", 
     RowBox[{
      RowBox[{"3721659448499", "/", "1162202580000"}], "*", 
      RowBox[{"a", "^", "3"}], "*", "nf", "*", 
      RowBox[{"ns", "^", "2"}]}], "-", 
     RowBox[{
      RowBox[{"17376367243", "/", "21130956000"}], "*", 
      RowBox[{"a", "^", "3"}], "*", 
      RowBox[{"nf", "^", "2"}], "*", "ns"}], "-", 
     RowBox[{
      RowBox[{"36312", "/", "3025"}], "*", 
      RowBox[{"a", "^", "3"}], "*", "z3", "*", "ns"}], "+", 
     RowBox[{
      RowBox[{"54468", "/", "3025"}], "*", 
      RowBox[{"a", "^", "3"}], "*", "z3", "*", 
      RowBox[{"ns", "^", "2"}]}], "-", 
     RowBox[{
      RowBox[{"9078", "/", "3025"}], "*", 
      RowBox[{"a", "^", "3"}], "*", "z3", "*", 
      RowBox[{"ns", "^", "3"}]}]}]}], ";"}], "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"gamma3pq", "[", "10", "]"}], "=", 
    RowBox[{
     RowBox[{
      RowBox[{"86719", "/", "4192650"}], "*", "a", "*", 
      RowBox[{"lambda", "^", "2"}], "*", "ns"}], "+", 
     RowBox[{
      RowBox[{"86719", "/", "8385300"}], "*", "a", "*", 
      RowBox[{"lambda", "^", "2"}], "*", 
      RowBox[{"ns", "^", "2"}]}], "-", 
     RowBox[{
      RowBox[{"10537", "/", "76230"}], "*", 
      RowBox[{"a", "^", "2"}], "*", "lambda", "*", "ns"}], "-", 
     RowBox[{
      RowBox[{"10537", "/", "152460"}], "*", 
      RowBox[{"a", "^", "2"}], "*", "lambda", "*", 
      RowBox[{"ns", "^", "2"}]}], "-", 
     RowBox[{
      RowBox[{"11758849939", "/", "14087304000"}], "*", 
      RowBox[{"a", "^", "3"}], "*", "ns"}], "+", 
     RowBox[{
      RowBox[{"318928792811", "/", "185952412800"}], "*", 
      RowBox[{"a", "^", "3"}], "*", 
      RowBox[{"ns", "^", "2"}]}], "-", 
     RowBox[{
      RowBox[{"5156142500819", "/", "8522818920000"}], "*", 
      RowBox[{"a", "^", "3"}], "*", 
      RowBox[{"ns", "^", "3"}]}], "-", 
     RowBox[{
      RowBox[{"16757467", "/", "3018708000"}], "*", 
      RowBox[{"a", "^", "3"}], "*", "nf", "*", "ns"}], "+", 
     RowBox[{
      RowBox[{"238792943", "/", "2869636000"}], "*", 
      RowBox[{"a", "^", "3"}], "*", "nf", "*", 
      RowBox[{"ns", "^", "2"}]}], "+", 
     RowBox[{
      RowBox[{"538577357", "/", "2817460800"}], "*", 
      RowBox[{"a", "^", "3"}], "*", 
      RowBox[{"nf", "^", "2"}], "*", "ns"}], "+", 
     RowBox[{
      RowBox[{"1308", "/", "605"}], "*", 
      RowBox[{"a", "^", "3"}], "*", "z3", "*", "ns"}], "-", 
     RowBox[{
      RowBox[{"1962", "/", "605"}], "*", 
      RowBox[{"a", "^", "3"}], "*", "z3", "*", 
      RowBox[{"ns", "^", "2"}]}], "+", 
     RowBox[{
      RowBox[{"327", "/", "605"}], "*", 
      RowBox[{"a", "^", "3"}], "*", "z3", "*", 
      RowBox[{"ns", "^", "3"}]}]}]}], ";"}], "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"gamma3qp", "[", "10", "]"}], "=", 
    RowBox[{
     RowBox[{
      RowBox[{"1251", "/", "30250"}], "*", "a", "*", 
      RowBox[{"lambda", "^", "2"}], "*", "nf"}], "+", 
     RowBox[{
      RowBox[{"1251", "/", "60500"}], "*", "a", "*", 
      RowBox[{"lambda", "^", "2"}], "*", "nf", "*", "ns"}], "-", 
     RowBox[{
      RowBox[{"31154", "/", "17325"}], "*", 
      RowBox[{"a", "^", "2"}], "*", "lambda", "*", "nf"}], "-", 
     RowBox[{
      RowBox[{"15577", "/", "17325"}], "*", 
      RowBox[{"a", "^", "2"}], "*", "lambda", "*", "nf", "*", "ns"}], "-", 
     RowBox[{
      RowBox[{"11312238739", "/", "1600830000"}], "*", 
      RowBox[{"a", "^", "3"}], "*", "nf"}], "+", 
     RowBox[{
      RowBox[{"152915492137", "/", "9604980000"}], "*", 
      RowBox[{"a", "^", "3"}], "*", "nf", "*", "ns"}], "-", 
     RowBox[{
      RowBox[{"10548970254037", "/", "2905506450000"}], "*", 
      RowBox[{"a", "^", "3"}], "*", "nf", "*", 
      RowBox[{"ns", "^", "2"}]}], "-", 
     RowBox[{
      RowBox[{"52125407", "/", "96049800"}], "*", 
      RowBox[{"a", "^", "3"}], "*", 
      RowBox[{"nf", "^", "2"}]}], "-", 
     RowBox[{
      RowBox[{"43338062143", "/", "21130956000"}], "*", 
      RowBox[{"a", "^", "3"}], "*", 
      RowBox[{"nf", "^", "2"}], "*", "ns"}], "+", 
     RowBox[{
      RowBox[{"5232", "/", "275"}], "*", 
      RowBox[{"a", "^", "3"}], "*", "z3", "*", "nf"}], "-", 
     RowBox[{
      RowBox[{"7848", "/", "275"}], "*", 
      RowBox[{"a", "^", "3"}], "*", "z3", "*", "nf", "*", "ns"}], "+", 
     RowBox[{
      RowBox[{"1308", "/", "275"}], "*", 
      RowBox[{"a", "^", "3"}], "*", "z3", "*", "nf", "*", 
      RowBox[{"ns", "^", "2"}]}]}]}], ";"}], "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gamma3pp", "[", "10", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"-", "82574"}], "/", "38115"}], "*", 
     RowBox[{"lambda", "^", "3"}]}], "-", 
    RowBox[{
     RowBox[{"41287", "/", "30492"}], "*", 
     RowBox[{"lambda", "^", "3"}], "*", "ns"}], "-", 
    RowBox[{
     RowBox[{"41287", "/", "304920"}], "*", 
     RowBox[{"lambda", "^", "3"}], "*", 
     RowBox[{"ns", "^", "2"}]}], "-", 
    RowBox[{
     RowBox[{"476713", "/", "127050"}], "*", "a", "*", 
     RowBox[{"lambda", "^", "2"}], "*", "nf"}], "-", 
    RowBox[{
     RowBox[{"476713", "/", "254100"}], "*", "a", "*", 
     RowBox[{"lambda", "^", "2"}], "*", "nf", "*", "ns"}], "+", 
    RowBox[{
     RowBox[{"682127", "/", "63525"}], "*", 
     RowBox[{"a", "^", "2"}], "*", "lambda", "*", "nf"}], "+", 
    RowBox[{
     RowBox[{"682127", "/", "127050"}], "*", 
     RowBox[{"a", "^", "2"}], "*", "lambda", "*", "nf", "*", "ns"}], "+", 
    RowBox[{
     RowBox[{"6185199331", "/", "192099600"}], "*", 
     RowBox[{"a", "^", "3"}], "*", "nf"}], "-", 
    RowBox[{
     RowBox[{"69903955393", "/", "1920996000"}], "*", 
     RowBox[{"a", "^", "3"}], "*", "nf", "*", "ns"}], "+", 
    RowBox[{
     RowBox[{"7688494058321", "/", "1162202580000"}], "*", 
     RowBox[{"a", "^", "3"}], "*", "nf", "*", 
     RowBox[{"ns", "^", "2"}]}], "+", 
    RowBox[{
     RowBox[{"353704", "/", "38115"}], "*", 
     RowBox[{"a", "^", "3"}], "*", 
     RowBox[{"nf", "^", "2"}]}], "+", 
    RowBox[{
     RowBox[{"73820782913", "/", "21130956000"}], "*", 
     RowBox[{"a", "^", "3"}], "*", 
     RowBox[{"nf", "^", "2"}], "*", "ns"}], "-", 
    RowBox[{
     RowBox[{"1368", "/", "55"}], "*", 
     RowBox[{"a", "^", "3"}], "*", "z3", "*", "nf"}], "+", 
    RowBox[{
     RowBox[{"2052", "/", "55"}], "*", 
     RowBox[{"a", "^", "3"}], "*", "z3", "*", "nf", "*", "ns"}], "-", 
    RowBox[{
     RowBox[{"342", "/", "55"}], "*", 
     RowBox[{"a", "^", "3"}], "*", "z3", "*", "nf", "*", 
     RowBox[{"ns", "^", "2"}]}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.9849476291755533`*^9, 3.984947629176681*^9}, {
  3.9849479523186817`*^9, 3.984947953873678*^9}, {3.98494800187674*^9, 
  3.984948003567224*^9}},
 CellLabel->
  "In[347]:=",ExpressionUUID->"985b7d00-e1a3-4e74-a454-dd0e8653938f"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"expr3", "[", "N_", "]"}], ":=", 
   RowBox[{
    RowBox[{"2", " ", 
     RowBox[{"gamma3qq", "[", "N", "]"}]}], "+", 
    RowBox[{"4", " ", 
     RowBox[{"gamma3pq", "[", "N", "]"}]}], "-", 
    RowBox[{"2", " ", 
     RowBox[{"gamma3pp", "[", "N", "]"}]}], "-", 
    RowBox[{"gamma3qp", "[", "N", "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.984944574806305*^9, 3.9849445881483707`*^9}, 
   3.984944642162816*^9, {3.9849476126634827`*^9, 3.984947652885219*^9}},
 CellLabel->
  "In[323]:=",ExpressionUUID->"bd4616fe-7170-463b-8c2a-c47d1cd0116a"],

Cell[CellGroupData[{

Cell["Substitute emergent SUSY conditions", "Subsubsection",
 CellChangeTimes->{{3.98494803435369*^9, 
  3.98494804146378*^9}},ExpressionUUID->"45b31391-a960-4785-8737-\
30fdbadb0c3e"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{
   RowBox[{"expr3", "[", "10", "]"}], "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"ns", "->", "2"}], ",", " ", 
     RowBox[{"nf", "->", " ", "1"}], ",", " ", 
     RowBox[{"lambda", "->", " ", "a"}]}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.984944605099478*^9, 3.9849446057480803`*^9}, {
   3.984945121133666*^9, 3.984945127529447*^9}, {3.9849451698789463`*^9, 
   3.984945170092477*^9}, {3.984945207526874*^9, 3.984945208171451*^9}, {
   3.984945517633815*^9, 3.984945518103363*^9}, 3.9849457392114687`*^9, {
   3.9849459612690907`*^9, 3.984945962552135*^9}, {3.9849459947073507`*^9, 
   3.9849459950339603`*^9}, {3.984946034199419*^9, 3.9849460828521013`*^9}, {
   3.984947667777562*^9, 3.984947690515573*^9}, {3.9849479603312063`*^9, 
   3.984947965594521*^9}, {3.984948008324943*^9, 3.984948008706655*^9}},
 CellLabel->
  "In[367]:=",ExpressionUUID->"b21567a1-46ba-4bda-8cb4-730ce6709792"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.9849446159602623`*^9, {3.9849451247420807`*^9, 3.9849451284914722`*^9}, 
   3.984945170571052*^9, 3.9849452092139473`*^9, 3.984945519090234*^9, 
   3.984945747419182*^9, 3.984945963485133*^9, 3.984945995916499*^9, {
   3.9849460366647377`*^9, 3.984946084085669*^9}, {3.98494766186355*^9, 
   3.984947687867478*^9}, 3.984947851147751*^9, {3.984947961965088*^9, 
   3.984947966385092*^9}, 3.984948009657189*^9},
 CellLabel->
  "Out[367]=",ExpressionUUID->"4275d754-0f74-4164-aa30-00617651e5dc"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["N=2 case LHS and RHS individually zero independent of ns,nf", \
"Subsubsection",
 CellChangeTimes->{{3.984948082888473*^9, 
  3.9849480941329813`*^9}},ExpressionUUID->"5c957593-56f9-437f-9cda-\
439a79e12503"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Simplify", "[", 
  RowBox[{
   RowBox[{"2", " ", 
    RowBox[{"gamma3qq", "[", "2", "]"}]}], "+", 
   RowBox[{"4", " ", 
    RowBox[{"gamma3pq", "[", "2", "]"}]}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Simplify", "[", 
  RowBox[{
   RowBox[{"2", " ", 
    RowBox[{"gamma3pp", "[", "2", "]"}]}], "+", 
   RowBox[{"gamma3qp", "[", "2", "]"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.984948104440734*^9, 3.98494816059804*^9}},
 CellLabel->
  "In[371]:=",ExpressionUUID->"4c319d60-1cd2-4acd-93d9-b2b0070fc2df"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.984948109089871*^9, {3.984948151425303*^9, 3.984948161259212*^9}},
 CellLabel->
  "Out[371]=",ExpressionUUID->"26c92ebe-72f9-4189-bc97-1940d3bfc185"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.984948109089871*^9, {3.984948151425303*^9, 3.984948161260291*^9}},
 CellLabel->
  "Out[372]=",ExpressionUUID->"4fb4e5a0-8708-45c1-89c1-37a4a419b1ee"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1112.25, 673.5},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
FrontEndVersion->"14.1 for Linux x86 (64-bit) (July 16, 2024)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"9d71ee40-49ef-4d23-8f32-7e453cfd8112"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[576, 22, 514, 13, 67, "Section",ExpressionUUID->"9d5915e2-4ad4-4256-9b8a-d112bb162c52"],
Cell[CellGroupData[{
Cell[1115, 39, 163, 3, 53, "Subsection",ExpressionUUID->"7cdf4d3e-01dd-4129-8172-6a9315c17360"],
Cell[1281, 44, 21757, 546, 974, "Input",ExpressionUUID->"cf430b90-31ac-4e36-9642-221d7a0f2708"],
Cell[CellGroupData[{
Cell[23063, 594, 1051, 20, 30, "Input",ExpressionUUID->"7d87f234-454a-4848-a8c6-14513b08adba"],
Cell[24117, 616, 15526, 421, 614, "Output",ExpressionUUID->"6d8897f5-e6b8-4deb-8ab1-7b8e151a03d9"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[39692, 1043, 224, 4, 53, "Subsection",ExpressionUUID->"c008fc41-52e6-4307-b26b-768593456ae8"],
Cell[39919, 1049, 160, 3, 33, "Text",ExpressionUUID->"e6340a21-059b-44d9-82f6-58b647ef2392"],
Cell[CellGroupData[{
Cell[40104, 1056, 825, 23, 53, "Input",ExpressionUUID->"ad18f17c-5ed4-4ba4-b409-6350cce04ff9"],
Cell[40932, 1081, 177, 3, 33, "Output",ExpressionUUID->"17b5ae36-911e-444a-9233-e5827c5bf304"],
Cell[41112, 1086, 176, 3, 33, "Output",ExpressionUUID->"44b12dad-b1e6-4d9c-9cea-589a2a276826"]
}, Open  ]],
Cell[41303, 1092, 184, 3, 33, "Text",ExpressionUUID->"19cd74c6-347e-44de-b679-c5af96d742d7"],
Cell[CellGroupData[{
Cell[41512, 1099, 540, 14, 30, "Input",ExpressionUUID->"310102cb-e83e-4233-997e-1b2ee830e401"],
Cell[42055, 1115, 227, 4, 33, "Output",ExpressionUUID->"d381b1e2-f14c-438f-bfe0-db25a65a2254"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[42343, 1126, 174, 3, 65, "Section",ExpressionUUID->"535e983c-0c85-4d0e-822c-2821bab72632"],
Cell[CellGroupData[{
Cell[42542, 1133, 222, 4, 53, "Subsection",ExpressionUUID->"d39df9c5-2ffc-46d5-860e-7eda4e2e30e8"],
Cell[42767, 1139, 7749, 237, 322, "Input",ExpressionUUID->"edba5209-d33f-4e01-b67d-9e8c02f24e17"],
Cell[CellGroupData[{
Cell[50541, 1380, 190, 3, 43, "Subsubsection",ExpressionUUID->"20a2e545-fc6d-4fcb-99b2-900ca76d79c0"],
Cell[CellGroupData[{
Cell[50756, 1387, 761, 16, 30, "Input",ExpressionUUID->"1c4408f4-2ffe-40a1-80f7-7f07fe1a1dfa"],
Cell[51520, 1405, 639, 10, 33, "Output",ExpressionUUID->"a06c78ea-b34b-4c8a-8d89-634f03c05dae"]
}, Open  ]],
Cell[CellGroupData[{
Cell[52196, 1420, 781, 17, 30, "Input",ExpressionUUID->"d5625d91-fdd2-4d56-8f36-653c4a6eb0b2"],
Cell[52980, 1439, 415, 7, 33, "Output",ExpressionUUID->"0206f41a-05e4-49e6-86ad-f099da135282"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[53444, 1452, 405, 8, 43, "Subsubsection",ExpressionUUID->"9b71cc01-9839-4e20-b3d8-d416f01c0a1d"],
Cell[CellGroupData[{
Cell[53874, 1464, 357, 9, 30, "Input",ExpressionUUID->"4ff590d7-24b7-41f8-8959-957a6ff8bf0a"],
Cell[54234, 1475, 177, 3, 33, "Output",ExpressionUUID->"4e65c66f-89bd-469c-aec0-0e2c1219a817"]
}, Open  ]],
Cell[CellGroupData[{
Cell[54448, 1483, 335, 8, 30, "Input",ExpressionUUID->"684a63af-c563-4269-88f1-1c0a1d651ebe"],
Cell[54786, 1493, 153, 3, 33, "Output",ExpressionUUID->"65e9ca54-480c-4a8b-a155-df61a0e176d2"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[55000, 1503, 213, 4, 53, "Subsection",ExpressionUUID->"75c93823-85aa-42b5-a32d-bf567abfd81e"],
Cell[55216, 1509, 37324, 1013, 3816, "Input",ExpressionUUID->"985b7d00-e1a3-4e74-a454-dd0e8653938f"],
Cell[92543, 2524, 597, 15, 49, "Input",ExpressionUUID->"bd4616fe-7170-463b-8c2a-c47d1cd0116a"],
Cell[CellGroupData[{
Cell[93165, 2543, 184, 3, 43, "Subsubsection",ExpressionUUID->"45b31391-a960-4785-8737-30fdbadb0c3e"],
Cell[CellGroupData[{
Cell[93374, 2550, 961, 18, 30, "Input",ExpressionUUID->"b21567a1-46ba-4bda-8cb4-730ce6709792"],
Cell[94338, 2570, 545, 9, 33, "Output",ExpressionUUID->"4275d754-0f74-4164-aa30-00617651e5dc"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[94932, 2585, 214, 4, 43, "Subsubsection",ExpressionUUID->"5c957593-56f9-437f-9cda-439a79e12503"],
Cell[CellGroupData[{
Cell[95171, 2593, 538, 14, 53, "Input",ExpressionUUID->"4c319d60-1cd2-4acd-93d9-b2b0070fc2df"],
Cell[95712, 2609, 202, 4, 33, "Output",ExpressionUUID->"26c92ebe-72f9-4189-bc97-1940d3bfc185"],
Cell[95917, 2615, 202, 4, 52, "Output",ExpressionUUID->"4fb4e5a0-8708-45c1-89c1-37a4a419b1ee"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)

(* End of internal cache information *)


